Coloring Monomial Cayley Graphs: The One-Parameter Case

How do algebraic relations among unit directions influence the chromatic number of the plane? We introduce monomial Cayley graphs as a framework for investigating this question, beginning with graphs whose allowed unit steps are signed powers of a single complex parameter. Transcendental parameters give bipartite graphs, while for roots of unity we determine both the chromatic and circular chromatic numbers. As a geometric consequence, every graph admitting a unit-distance embedding in the plane in which the angle between any two edge directions is a rational multiple of $\pi$ is three-colorable. For algebraic noninteger parameters, four colors suffice, and three suffice when the primitive integer minimal polynomial has leading coefficient at least three. We conjecture that three colors suffice for every algebraic noninteger direction parameter and that four suffice for every direction parameter.

==> anc/PARTS-COORDINATES-LICENSE.txt <==
MIT License

Copyright (c) 2026 Mohammed Amer

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

Note: v509e2442.vtx contains vertex coordinates originally published by
J. Parts (Geombinatorics 29(4) (2020), 137-166), reproduced unaltered here
for reproducibility.


==> anc/README.md <==
# Exact verification

This folder contains all data and two verifiers for the computational certificates in draft 6. Both scripts use Python 3.9 or later and only its standard library. They read files beside themselves and do not need the manuscript, an internet connection, a SAT solver, or any installation of mathematical software.

From this folder, run:

```sh
python3 verify-sextic-witness.py
python3 verify-embeddings.py
```

Each script exits successfully only when all its checks pass; a failed check raises an error. Checks remain enabled under Python's `-O` option.

## Files

| File | Contents |
|---|---|
| `verify-sextic-witness.py` | Exact graph reconstruction, a four-coloring, and exhaustive rejection of three-colorings. |
| `sextic-witness.csv` | The 24 witness vertices as integer coefficient vectors. |
| `verify-embeddings.py` | One exact verifier for both monomial embeddings. |
| `degrey-graph.json` | All 1,581 de Grey coordinates, the four parameters, rigid motion, and monomial direction certificate. |
| `parts-graph.json` | All 509 Parts coordinates, the four parameters, rotation, and monomial direction certificate. |
| `parts-v509e2442.vtx` | Unmodified source of the Parts coordinates, retained for provenance. The verifier reads their exact conversion in `parts-graph.json`. |
| `PARTS-COORDINATES-LICENSE.txt` | Source coordinate license and attribution. |

Edges are determined from the exact vertices by the rules below, so separate edge files are unnecessary. These are verification programs for the final certificates; discovery and extraction code is not included.

## Sextic witness

Let alpha be a unit-modulus root of

```text
f(x) = x^6 - x^4 - x^3 - x^2 + 1.
```

The manuscript establishes that this polynomial is irreducible. Thus `(1, alpha, ..., alpha^5)` is a basis, and equality is checked by integer coefficient reduction using

```text
alpha^6 = -1 + alpha^2 + alpha^3 + alpha^4.
```

CSV row `vertex,c0,c1,c2,c3,c4,c5` represents `c0 + c1*alpha + ... + c5*alpha^5`. The rows retain the manuscript's vertex order. The verifier joins two vertices precisely when their difference is `+alpha^k` or `-alpha^k` for some `0 <= k <= 12`, obtaining 24 distinct vertices and 51 edges.

For the upper bound it checks the period-eight labels `(2,2,4,3,5,5,3,4)` against all shifts of the defining relation modulo 7. On a vertex, take the dot product of its six coefficients with the first six labels, reduce modulo 7, and color by the classes `{0,1}`, `{2,3}`, `{4,5}`, `{6}`. Every edge is checked for different colors at its endpoints.

For the lower bound, backtracking tries every available one of three colors. Choosing a constrained vertex first affects only the order of the search. The exhaustive search has no solution, proving that the witness needs four colors.

Expected output:

```text
Sextic witness: 24 distinct vertices; 51 signed-power edges.
Valid four-coloring; exhaustive three-color search fails. Chromatic number: 4.
```

## de Grey and Parts embeddings

The shared parameters are

```text
alpha   = (1 + i*sqrt(3))/2
beta    = (sqrt(33) + i*sqrt(3))/6
delta   = (-1 + i*sqrt(15))/4
epsilon = (-1 + 3*i*sqrt(7))/8       [de Grey]
kappa   = (sqrt(5) + i*sqrt(11))/4   [Parts]
```

The sextic alpha above is a different parameter. The embedding data stores these definitions exactly. The respective target rings are `Z[alpha,beta,delta,epsilon]` and `Z[alpha,beta,delta,kappa]`.

The de Grey file contains the original final graph coordinates; the verifier applies `z -> beta^2*epsilon*(z+2)`. The Parts file retains the source coordinate order; the verifier applies `z -> beta^2*kappa*z`.

For each graph the verifier:

1. Checks that the four parameters have modulus one and all certificate exponents are nonnegative integers.
2. Applies the specified rigid motion and checks distinctness and the expected vertex count.
3. Enumerates every vertex pair and tests exact squared distance one. Rigorous rational intervals exclude pairs whose squared distance cannot be one; every remaining pair is checked by exact equality. There are no floating-point tolerances.
4. Checks the expected edge count and that every edge difference is a signed monomial in the four parameters.
5. Checks that zero is a vertex and that every vertex is reachable from zero along these edges.

The final step certifies ring membership: a path from zero expresses each vertex as a finite sum of signed monomials with nonnegative exponents, hence an integer polynomial in the parameters. Merely lying in the surrounding number field would not establish this.

The verifier checks the embeddings. Five-chromaticity of these two graphs is the published result cited in the manuscript.

Expected output:

```text
de Grey: 1581 distinct vertices; 7877 unit edges.
All vertices belong to Z[alpha,beta,delta,epsilon]; every edge is a signed monomial.
Parts: 509 distinct vertices; 2442 unit edges.
All vertices belong to Z[alpha,beta,delta,kappa]; every edge is a signed monomial.
```

### Exact coordinate format

Both JSON files use the ordered radical list `[3,11,5,7]`. A real coefficient term `[mask,n,d]` means `(n/d)` times the product of the square roots selected by the bits of `mask`. For example, mask 0 means 1, mask 1 means `sqrt(3)`, mask 2 means `sqrt(11)`, and mask 3 means `sqrt(33)`. Denominators are positive integers.

A complex coordinate is `[real_terms,imaginary_terms]`; an empty term list is zero. For example, alpha is `[[[0,1,2]],[[1,1,2]]]`. All vertex and parameter coordinates use this same format.

`parameter_order` specifies the order of the four exponents in each `direction_exponents` row and in `rotation`. The verifier includes both signs of every listed direction. The embedded image of an input vertex is `rotation * (vertex + translation)`, where `rotation` is evaluated as a monomial. `vertex_count` and `edge_count` record the expected counts, also fixed in the verifier.

### Coordinate provenance

**de Grey:** [arXiv:1804.02385v3, Section 5.1](https://arxiv.org/abs/1804.02385v3). The complete vertex list was expanded exactly from the published 39-point seed and its reflection, rotation, deletion, and final assembly construction. The fifth seed coordinate is read with ordinate zero, correcting the stray parenthesis as recorded in the previous verifier. Before export, the resulting rigidly moved vertex set was compared exactly with the manuscript's polynomial-seed construction. The complete original coordinates are sorted by their rational radical coefficient tuples; this order has no mathematical significance.

**Parts:** [arXiv:2010.12665v2, Section 6](https://arxiv.org/abs/2010.12665v2). The original coordinates are credited to Jaan Parts. The included `.vtx` is the unchanged coordinate file from [Mohammed Amer's repository at commit 6d5ac08491f7cadbebd7d5b79e3f825d08eedf7b](https://github.com/md-amer/hadwiger-nelson-e5/blob/6d5ac08491f7cadbebd7d5b79e3f825d08eedf7b/v509e2442.vtx). Its SHA-256 is:

```text
9e2cc20364b3db2b4a032bfec2c89ea6791ddb6d80379df2de659536be6624ae
```

The JSON conversion preserves all 509 coordinates exactly and in the original order. Nested radicals were simplified by `sqrt(5*(7 +/- sqrt(33))/2) = (sqrt(55) +/- sqrt(15))/2`; the positive square roots agree. The source license and attribution are included unchanged.


==> anc/degrey-graph.json <==
{
  "name": "de Grey",
  "radicands": [
    3,
    11,
    5,
    7
  ],
  "parameter_order": [
    "alpha",
    "beta",
    "delta",
    "epsilon"
  ],
  "parameters": {
    "alpha": [
      [
        [
          0,
          1,
          2
        ]
      ],
      [
        [
          1,
          1,
          2
        ]
      ]
    ],
    "beta": [
      [
        [
          3,
          1,
          6
        ]
      ],
      [
        [
          1,
          1,
          6
        ]
      ]
    ],
    "delta": [
      [
        [
          0,
          -1,
          4
        ]
      ],
      [
        [
          5,
          1,
          4
        ]
      ]
    ],
    "epsilon": [
      [
        [
          0,
          -1,
          8
        ]
      ],
      [
        [
          8,
          3,
          8
        ]
      ]
    ]
  },
  "rotation": [
    0,
    2,
    0,
    1
  ],
  "translation": [
    [
      [
        0,
        2,
        1
      ]
    ],
    []
  ],
  "direction_exponents": [
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      2
    ],
    [
      0,
      0,
      2,
      0
    ],
    [
      0,
      0,
      2,
      2
    ],
    [
      0,
      1,
      0,
      0
    ],
    [
      0,
      1,
      0,
      2
    ],
    [
      0,
      1,
      2,
      0
    ],
    [
      0,
      1,
      2,
      2
    ],
    [
      0,
      2,
      0,
      0
    ],
    [
      0,
      2,
      0,
      2
    ],
    [
      0,
      2,
      2,
      0
    ],
    [
      0,
      2,
      2,
      2
    ],
    [
      0,
      3,
      0,
      0
    ],
    [
      0,
      3,
      0,
      2
    ],
    [
      0,
      3,
      2,
      0
    ],
    [
      0,
      3,
      2,
      2
    ],
    [
      0,
      4,
      0,
      0
    ],
    [
      0,
      4,
      0,
      2
    ],
    [
      0,
      4,
      2,
      0
    ],
    [
      0,
      4,
      2,
      2
    ],
    [
      1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      2
    ],
    [
      1,
      0,
      2,
      0
    ],
    [
      1,
      0,
      2,
      2
    ],
    [
      1,
      1,
      0,
      0
    ],
    [
      1,
      1,
      0,
      2
    ],
    [
      1,
      1,
      2,
      0
    ],
    [
      1,
      1,
      2,
      2
    ],
    [
      1,
      2,
      0,
      0
    ],
    [
      1,
      2,
      0,
      2
    ],
    [
      1,
      2,
      2,
      0
    ],
    [
      1,
      2,
      2,
      2
    ],
    [
      1,
      3,
      0,
      0
    ],
    [
      1,
      3,
      0,
      2
    ],
    [
      1,
      3,
      2,
      0
    ],
    [
      1,
      3,
      2,
      2
    ],
    [
      1,
      4,
      0,
      0
    ],
    [
      1,
      4,
      0,
      2
    ],
    [
      1,
      4,
      2,
      0
    ],
    [
      1,
      4,
      2,
      2
    ],
    [
      2,
      0,
      0,
      0
    ],
    [
      2,
      0,
      0,
      2
    ],
    [
      2,
      0,
      2,
      0
    ],
    [
      2,
      0,
      2,
      2
    ],
    [
      2,
      1,
      0,
      0
    ],
    [
      2,
      1,
      0,
      2
    ],
    [
      2,
      1,
      2,
      0
    ],
    [
      2,
      1,
      2,
      2
    ],
    [
      2,
      2,
      0,
      0
    ],
    [
      2,
      2,
      0,
      2
    ],
    [
      2,
      2,
      2,
      0
    ],
    [
      2,
      2,
      2,
      2
    ],
    [
      2,
      3,
      0,
      0
    ],
    [
      2,
      3,
      0,
      2
    ],
    [
      2,
      3,
      2,
      0
    ],
    [
      2,
      3,
      2,
      2
    ],
    [
      2,
      4,
      0,
      0
    ],
    [
      2,
      4,
      0,
      2
    ],
    [
      2,
      4,
      2,
      0
    ],
    [
      2,
      4,
      2,
      2
    ],
    [
      0,
      2,
      1,
      0
    ],
    [
      0,
      2,
      1,
      2
    ],
    [
      1,
      2,
      1,
      0
    ],
    [
      1,
      2,
      1,
      2
    ],
    [
      2,
      2,
      1,
      0
    ],
    [
      2,
      2,
      1,
      2
    ],
    [
      0,
      2,
      0,
      1
    ]
  ],
  "vertex_count": 1581,
  "edge_count": 7877,
  "vertices": [
    [[[0,-5,2]],[[8,3,2]]],
    [[[0,-79,32],[13,-3,32]],[[5,-1,32],[8,45,32]]],
    [[[0,-39,16],[3,1,48],[9,-1,8]],[[1,-1,24],[8,21,16],[11,-1,16]]],
    [[[0,-39,16],[3,1,48],[9,1,8]],[[1,1,24],[8,21,16],[11,-1,16]]],
    [[[0,-39,16],[9,-3,16]],[[1,-1,16],[8,21,16]]],
    [[[0,-39,16],[9,3,16]],[[1,1,16],[8,21,16]]],
    [[[0,-309,128],[3,7,384],[4,-1,64],[9,7,64],[13,-9,128],[14,3,128]],[[1,7,192],[5,-3,128],[6,1,128],[8,159,128],[11,-7,128],[12,3,64]]],
    [[[0,-309,128],[3,7,384],[4,1,64],[9,-7,64],[13,-9,128],[14,3,128]],[[1,-7,192],[5,-3,128],[6,1,128],[8,159,128],[11,-7,128],[12,-3,64]]],
    [[[0,-309,128],[4,-3,128],[9,21,128],[13,-9,128]],[[1,7,128],[5,-3,128],[8,159,128],[12,9,128]]],
    [[[0,-309,128],[4,3,128],[9,-21,128],[13,-9,128]],[[1,-7,128],[5,-3,128],[8,159,128],[12,-9,128]]],
    [[[0,-77,32],[3,1,96],[9,-7,32],[10,3,32]],[[1,-7,96],[2,1,32],[8,39,32],[11,-1,32]]],
    [[[0,-77,32],[3,1,96],[9,-3,32],[10,3,32]],[[1,-1,32],[2,1,32],[8,39,32],[11,-1,32]]],
    [[[0,-77,32],[3,1,96],[9,3,32],[10,-3,32]],[[1,1,32],[2,-1,32],[8,39,32],[11,-1,32]]],
    [[[0,-77,32],[3,1,96],[9,7,32],[10,-3,32]],[[1,7,96],[2,-1,32],[8,39,32],[11,-1,32]]],
    [[[0,-115,48],[10,-1,16]],[[2,-1,48],[8,19,16]]],
    [[[0,-115,48],[10,1,16]],[[2,1,48],[8,19,16]]],
    [[[0,-611,256],[3,7,768],[4,-7,256],[7,1,256],[9,49,256],[10,-21,256],[13,-15,256],[14,3,256]],[[1,49,768],[2,-7,256],[5,-5,256],[6,1,256],[8,297,256],[11,-7,256],[12,21,256],[15,-3,256]]],
    [[[0,-611,256],[3,7,768],[4,-3,256],[7,1,256],[9,21,256],[10,-21,256],[13,-15,256],[14,3,256]],[[1,7,256],[2,-7,256],[5,-5,256],[6,1,256],[8,297,256],[11,-7,256],[12,9,256],[15,-3,256]]],
    [[[0,-611,256],[3,7,768],[4,3,256],[7,-1,256],[9,-21,256],[10,21,256],[13,-15,256],[14,3,256]],[[1,-7,256],[2,7,256],[5,-5,256],[6,1,256],[8,297,256],[11,-7,256],[12,-9,256],[15,3,256]]],
    [[[0,-611,256],[3,7,768],[4,7,256],[7,-1,256],[9,-49,256],[10,21,256],[13,-15,256],[14,3,256]],[[1,-49,768],[2,7,256],[5,-5,256],[6,1,256],[8,297,256],[11,-7,256],[12,-21,256],[15,3,256]]],
    [[[0,-229,96],[3,-1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,37,32],[11,1,32]]],
    [[[0,-229,96],[3,-1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,37,32],[11,1,32]]],
    [[[0,-229,96],[3,1,96],[9,-3,32],[10,1,32]],[[1,-1,32],[2,1,96],[8,37,32],[11,-1,32]]],
    [[[0,-229,96],[3,1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,37,32],[11,-1,32]]],
    [[[0,-229,96],[3,1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,37,32],[11,-1,32]]],
    [[[0,-229,96],[3,1,96],[9,3,32],[10,-1,32]],[[1,1,32],[2,-1,96],[8,37,32],[11,-1,32]]],
    [[[0,-913,384],[7,-1,384],[10,7,128],[13,-7,128]],[[2,7,384],[5,-7,384],[8,145,128],[15,1,128]]],
    [[[0,-913,384],[7,1,384],[10,-7,128],[13,-7,128]],[[2,-7,384],[5,-7,384],[8,145,128],[15,-1,128]]],
    [[[0,-19,8]],[[8,9,8]]],
    [[[0,-19,8],[3,1,48],[9,-3,16]],[[1,-1,16],[8,9,8],[11,-1,16]]],
    [[[0,-19,8],[3,1,48],[9,3,16]],[[1,1,16],[8,9,8],[11,-1,16]]],
    [[[0,-19,8],[9,-3,8]],[[1,-1,8],[8,9,8]]],
    [[[0,-19,8],[9,-1,8]],[[1,-1,24],[8,9,8]]],
    [[[0,-19,8],[9,1,8]],[[1,1,24],[8,9,8]]],
    [[[0,-19,8],[9,3,8]],[[1,1,8],[8,9,8]]],
    [[[0,-1819,768],[3,-7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,-13,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,-13,768],[6,-1,256],[8,283,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1819,768],[3,-7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,-13,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,-13,768],[6,-1,256],[8,283,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1819,768],[3,7,768],[4,-3,256],[7,1,768],[9,21,256],[10,-7,256],[13,-13,256],[14,3,256]],[[1,7,256],[2,-7,768],[5,-13,768],[6,1,256],[8,283,256],[11,-7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1819,768],[3,7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,-13,256],[14,3,256]],[[1,7,768],[2,7,768],[5,-13,768],[6,1,256],[8,283,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-1819,768],[3,7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,-13,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,-13,768],[6,1,256],[8,283,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1819,768],[3,7,768],[4,3,256],[7,-1,768],[9,-21,256],[10,7,256],[13,-13,256],[14,3,256]],[[1,-7,256],[2,7,768],[5,-13,768],[6,1,256],[8,283,256],[11,-7,256],[12,-9,256],[15,1,256]]],
    [[[0,-227,96],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,35,32],[11,1,32]]],
    [[[0,-227,96],[3,-1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,35,32],[11,1,32]]],
    [[[0,-227,96],[3,1,96],[9,-5,32],[10,1,32]],[[1,-5,96],[2,1,96],[8,35,32],[11,-1,32]]],
    [[[0,-227,96],[3,1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,35,32],[11,-1,32]]],
    [[[0,-227,96],[3,1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,35,32],[11,-1,32]]],
    [[[0,-227,96],[3,1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,35,32],[11,-1,32]]],
    [[[0,-227,96],[3,1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,35,32],[11,-1,32]]],
    [[[0,-227,96],[3,1,96],[9,5,32],[10,-1,32]],[[1,5,96],[2,-1,96],[8,35,32],[11,-1,32]]],
    [[[0,-151,64],[3,7,384],[4,-3,128],[9,21,128],[13,-3,64],[14,3,128]],[[1,7,128],[5,-1,64],[6,1,128],[8,69,64],[11,-7,128],[12,9,128]]],
    [[[0,-151,64],[3,7,384],[4,3,128],[9,-21,128],[13,-3,64],[14,3,128]],[[1,-7,128],[5,-1,64],[6,1,128],[8,69,64],[11,-7,128],[12,-9,128]]],
    [[[0,-151,64],[4,-3,64],[9,21,64],[13,-3,64]],[[1,7,64],[5,-1,64],[8,69,64],[12,9,64]]],
    [[[0,-151,64],[4,-1,64],[9,7,64],[13,-3,64]],[[1,7,192],[5,-1,64],[8,69,64],[12,3,64]]],
    [[[0,-151,64],[4,1,64],[9,-7,64],[13,-3,64]],[[1,-7,192],[5,-1,64],[8,69,64],[12,-3,64]]],
    [[[0,-151,64],[4,3,64],[9,-21,64],[13,-3,64]],[[1,-7,64],[5,-1,64],[8,69,64],[12,-9,64]]],
    [[[0,-151,64],[13,-3,64]],[[5,-1,64],[8,69,64]]],
    [[[0,-113,48],[3,1,48],[9,-1,16],[10,-1,16]],[[1,-1,48],[2,-1,48],[8,17,16],[11,-1,16]]],
    [[[0,-113,48],[3,1,48],[9,-1,16],[10,1,16]],[[1,-1,48],[2,1,48],[8,17,16],[11,-1,16]]],
    [[[0,-113,48],[3,1,48],[9,1,16],[10,-1,16]],[[1,1,48],[2,-1,48],[8,17,16],[11,-1,16]]],
    [[[0,-113,48],[3,1,48],[9,1,16],[10,1,16]],[[1,1,48],[2,1,48],[8,17,16],[11,-1,16]]],
    [[[0,-113,48],[9,-1,8],[10,1,16]],[[1,-1,24],[2,1,48],[8,17,16]]],
    [[[0,-113,48],[9,-1,16],[10,1,8]],[[1,-1,48],[2,1,24],[8,17,16]]],
    [[[0,-113,48],[9,1,16],[10,-1,8]],[[1,1,48],[2,-1,24],[8,17,16]]],
    [[[0,-113,48],[9,1,8],[10,-1,16]],[[1,1,24],[2,-1,48],[8,17,16]]],
    [[[0,-113,48],[10,-1,16]],[[2,-1,48],[8,17,16]]],
    [[[0,-113,48],[10,1,16]],[[2,1,48],[8,17,16]]],
    [[[0,-1805,768],[3,-7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,-11,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,-11,768],[6,-1,256],[8,269,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-1805,768],[3,-7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,-11,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,-11,768],[6,-1,256],[8,269,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1805,768],[3,7,768],[4,-5,256],[7,1,768],[9,35,256],[10,-7,256],[13,-11,256],[14,3,256]],[[1,35,768],[2,-7,768],[5,-11,768],[6,1,256],[8,269,256],[11,-7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1805,768],[3,7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,-11,256],[14,3,256]],[[1,7,256],[2,7,768],[5,-11,768],[6,1,256],[8,269,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-1805,768],[3,7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,-11,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,-11,768],[6,1,256],[8,269,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1805,768],[3,7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,-11,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,-11,768],[6,1,256],[8,269,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1805,768],[3,7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,-11,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,-11,768],[6,1,256],[8,269,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1805,768],[3,7,768],[4,5,256],[7,-1,768],[9,-35,256],[10,7,256],[13,-11,256],[14,3,256]],[[1,-35,768],[2,7,768],[5,-11,768],[6,1,256],[8,269,256],[11,-7,256],[12,-15,256],[15,1,256]]],
    [[[0,-75,32],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,33,32],[11,1,32]]],
    [[[0,-75,32],[3,-1,96],[9,-3,32],[10,3,32]],[[1,-1,32],[2,1,32],[8,33,32],[11,1,32]]],
    [[[0,-75,32],[3,-1,96],[9,-1,32],[10,-3,32]],[[1,-1,96],[2,-1,32],[8,33,32],[11,1,32]]],
    [[[0,-75,32],[3,-1,96],[9,1,32],[10,3,32]],[[1,1,96],[2,1,32],[8,33,32],[11,1,32]]],
    [[[0,-75,32],[3,-1,96],[9,3,32],[10,-3,32]],[[1,1,32],[2,-1,32],[8,33,32],[11,1,32]]],
    [[[0,-75,32],[3,-1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,33,32],[11,1,32]]],
    [[[0,-75,32],[3,1,96],[9,-3,32],[10,-3,32]],[[1,-1,32],[2,-1,32],[8,33,32],[11,-1,32]]],
    [[[0,-75,32],[3,1,96],[9,-1,32],[10,3,32]],[[1,-1,96],[2,1,32],[8,33,32],[11,-1,32]]],
    [[[0,-75,32],[3,1,96],[9,1,32],[10,-3,32]],[[1,1,96],[2,-1,32],[8,33,32],[11,-1,32]]],
    [[[0,-75,32],[3,1,96],[9,3,32],[10,3,32]],[[1,1,32],[2,1,32],[8,33,32],[11,-1,32]]],
    [[[0,-899,384],[3,7,384],[4,-1,128],[7,-1,384],[9,7,128],[10,7,128],[13,-5,128],[14,3,128]],[[1,7,384],[2,7,384],[5,-5,384],[6,1,128],[8,131,128],[11,-7,128],[12,3,128],[15,1,128]]],
    [[[0,-899,384],[3,7,384],[4,-1,128],[7,1,384],[9,7,128],[10,-7,128],[13,-5,128],[14,3,128]],[[1,7,384],[2,-7,384],[5,-5,384],[6,1,128],[8,131,128],[11,-7,128],[12,3,128],[15,-1,128]]],
    [[[0,-899,384],[3,7,384],[4,1,128],[7,-1,384],[9,-7,128],[10,7,128],[13,-5,128],[14,3,128]],[[1,-7,384],[2,7,384],[5,-5,384],[6,1,128],[8,131,128],[11,-7,128],[12,-3,128],[15,1,128]]],
    [[[0,-899,384],[3,7,384],[4,1,128],[7,1,384],[9,-7,128],[10,-7,128],[13,-5,128],[14,3,128]],[[1,-7,384],[2,-7,384],[5,-5,384],[6,1,128],[8,131,128],[11,-7,128],[12,-3,128],[15,-1,128]]],
    [[[0,-899,384],[4,-1,64],[7,1,384],[9,7,64],[10,-7,128],[13,-5,128]],[[1,7,192],[2,-7,384],[5,-5,384],[8,131,128],[12,3,64],[15,-1,128]]],
    [[[0,-899,384],[4,-1,128],[7,1,192],[9,7,128],[10,-7,64],[13,-5,128]],[[1,7,384],[2,-7,192],[5,-5,384],[8,131,128],[12,3,128],[15,-1,64]]],
    [[[0,-899,384],[4,1,128],[7,-1,192],[9,-7,128],[10,7,64],[13,-5,128]],[[1,-7,384],[2,7,192],[5,-5,384],[8,131,128],[12,-3,128],[15,1,64]]],
    [[[0,-899,384],[4,1,64],[7,-1,384],[9,-7,64],[10,7,128],[13,-5,128]],[[1,-7,192],[2,7,384],[5,-5,384],[8,131,128],[12,-3,64],[15,1,128]]],
    [[[0,-899,384],[7,-1,384],[10,7,128],[13,-5,128]],[[2,7,384],[5,-5,384],[8,131,128],[15,1,128]]],
    [[[0,-899,384],[7,1,384],[10,-7,128],[13,-5,128]],[[2,-7,384],[5,-5,384],[8,131,128],[15,-1,128]]],
    [[[0,-7,3],[3,1,48],[9,-1,8],[10,-1,16]],[[1,-1,24],[2,-1,48],[8,1,1],[11,-1,16]]],
    [[[0,-7,3],[3,1,48],[9,-1,8],[10,1,16]],[[1,-1,24],[2,1,48],[8,1,1],[11,-1,16]]],
    [[[0,-7,3],[3,1,48],[9,1,8],[10,-1,16]],[[1,1,24],[2,-1,48],[8,1,1],[11,-1,16]]],
    [[[0,-7,3],[3,1,48],[9,1,8],[10,1,16]],[[1,1,24],[2,1,48],[8,1,1],[11,-1,16]]],
    [[[0,-7,3],[3,1,48],[10,-1,16]],[[2,-1,48],[8,1,1],[11,-1,16]]],
    [[[0,-7,3],[3,1,48],[10,1,16]],[[2,1,48],[8,1,1],[11,-1,16]]],
    [[[0,-7,3],[9,-3,16],[10,-1,16]],[[1,-1,16],[2,-1,48],[8,1,1]]],
    [[[0,-7,3],[9,-3,16],[10,1,16]],[[1,-1,16],[2,1,48],[8,1,1]]],
    [[[0,-7,3],[9,-1,8],[10,1,8]],[[1,-1,24],[2,1,24],[8,1,1]]],
    [[[0,-7,3],[9,-1,16],[10,-1,16]],[[1,-1,48],[2,-1,48],[8,1,1]]],
    [[[0,-7,3],[9,-1,16],[10,1,16]],[[1,-1,48],[2,1,48],[8,1,1]]],
    [[[0,-7,3],[9,1,16],[10,-1,16]],[[1,1,48],[2,-1,48],[8,1,1]]],
    [[[0,-7,3],[9,1,16],[10,1,16]],[[1,1,48],[2,1,48],[8,1,1]]],
    [[[0,-7,3],[9,1,8],[10,-1,8]],[[1,1,24],[2,-1,24],[8,1,1]]],
    [[[0,-7,3],[9,3,16],[10,-1,16]],[[1,1,16],[2,-1,48],[8,1,1]]],
    [[[0,-7,3],[9,3,16],[10,1,16]],[[1,1,16],[2,1,48],[8,1,1]]],
    [[[0,-597,256],[3,-7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,-9,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,-3,256],[6,-1,256],[8,255,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-597,256],[3,-7,768],[4,-3,256],[7,1,256],[9,21,256],[10,-21,256],[13,-9,256],[14,-3,256]],[[1,7,256],[2,-7,256],[5,-3,256],[6,-1,256],[8,255,256],[11,7,256],[12,9,256],[15,-3,256]]],
    [[[0,-597,256],[3,-7,768],[4,-1,256],[7,-1,256],[9,7,256],[10,21,256],[13,-9,256],[14,-3,256]],[[1,7,768],[2,7,256],[5,-3,256],[6,-1,256],[8,255,256],[11,7,256],[12,3,256],[15,3,256]]],
    [[[0,-597,256],[3,-7,768],[4,1,256],[7,1,256],[9,-7,256],[10,-21,256],[13,-9,256],[14,-3,256]],[[1,-7,768],[2,-7,256],[5,-3,256],[6,-1,256],[8,255,256],[11,7,256],[12,-3,256],[15,-3,256]]],
    [[[0,-597,256],[3,-7,768],[4,3,256],[7,-1,256],[9,-21,256],[10,21,256],[13,-9,256],[14,-3,256]],[[1,-7,256],[2,7,256],[5,-3,256],[6,-1,256],[8,255,256],[11,7,256],[12,-9,256],[15,3,256]]],
    [[[0,-597,256],[3,-7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,-9,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,-3,256],[6,-1,256],[8,255,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-597,256],[3,7,768],[4,-3,256],[7,-1,256],[9,21,256],[10,21,256],[13,-9,256],[14,3,256]],[[1,7,256],[2,7,256],[5,-3,256],[6,1,256],[8,255,256],[11,-7,256],[12,9,256],[15,3,256]]],
    [[[0,-597,256],[3,7,768],[4,-1,256],[7,1,256],[9,7,256],[10,-21,256],[13,-9,256],[14,3,256]],[[1,7,768],[2,-7,256],[5,-3,256],[6,1,256],[8,255,256],[11,-7,256],[12,3,256],[15,-3,256]]],
    [[[0,-597,256],[3,7,768],[4,1,256],[7,-1,256],[9,-7,256],[10,21,256],[13,-9,256],[14,3,256]],[[1,-7,768],[2,7,256],[5,-3,256],[6,1,256],[8,255,256],[11,-7,256],[12,-3,256],[15,3,256]]],
    [[[0,-597,256],[3,7,768],[4,3,256],[7,1,256],[9,-21,256],[10,-21,256],[13,-9,256],[14,3,256]],[[1,-7,256],[2,-7,256],[5,-3,256],[6,1,256],[8,255,256],[11,-7,256],[12,-9,256],[15,-3,256]]],
    [[[0,-223,96],[3,-1,96],[9,-7,32],[10,1,32]],[[1,-7,96],[2,1,96],[8,31,32],[11,1,32]]],
    [[[0,-223,96],[3,-1,96],[9,-5,32],[10,-1,32]],[[1,-5,96],[2,-1,96],[8,31,32],[11,1,32]]],
    [[[0,-223,96],[3,-1,96],[9,-3,32],[10,1,32]],[[1,-1,32],[2,1,96],[8,31,32],[11,1,32]]],
    [[[0,-223,96],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,31,32],[11,1,32]]],
    [[[0,-223,96],[3,-1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,31,32],[11,1,32]]],
    [[[0,-223,96],[3,-1,96],[9,3,32],[10,-1,32]],[[1,1,32],[2,-1,96],[8,31,32],[11,1,32]]],
    [[[0,-223,96],[3,-1,96],[9,5,32],[10,1,32]],[[1,5,96],[2,1,96],[8,31,32],[11,1,32]]],
    [[[0,-223,96],[3,-1,96],[9,7,32],[10,-1,32]],[[1,7,96],[2,-1,96],[8,31,32],[11,1,32]]],
    [[[0,-223,96],[3,1,96],[9,-7,32],[10,-1,32]],[[1,-7,96],[2,-1,96],[8,31,32],[11,-1,32]]],
    [[[0,-223,96],[3,1,96],[9,-5,32],[10,1,32]],[[1,-5,96],[2,1,96],[8,31,32],[11,-1,32]]],
    [[[0,-223,96],[3,1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,31,32],[11,-1,32]]],
    [[[0,-223,96],[3,1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,31,32],[11,-1,32]]],
    [[[0,-223,96],[3,1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,31,32],[11,-1,32]]],
    [[[0,-223,96],[3,1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,31,32],[11,-1,32]]],
    [[[0,-223,96],[3,1,96],[9,5,32],[10,-1,32]],[[1,5,96],[2,-1,96],[8,31,32],[11,-1,32]]],
    [[[0,-223,96],[3,1,96],[9,7,32],[10,1,32]],[[1,7,96],[2,1,96],[8,31,32],[11,-1,32]]],
    [[[0,-223,96],[3,7,384],[4,-1,64],[7,-1,384],[9,7,64],[10,7,128],[13,-1,32],[14,3,128]],[[1,7,192],[2,7,384],[5,-1,96],[6,1,128],[8,31,32],[11,-7,128],[12,3,64],[15,1,128]]],
    [[[0,-223,96],[3,7,384],[4,-1,64],[7,1,384],[9,7,64],[10,-7,128],[13,-1,32],[14,3,128]],[[1,7,192],[2,-7,384],[5,-1,96],[6,1,128],[8,31,32],[11,-7,128],[12,3,64],[15,-1,128]]],
    [[[0,-223,96],[3,7,384],[4,1,64],[7,-1,384],[9,-7,64],[10,7,128],[13,-1,32],[14,3,128]],[[1,-7,192],[2,7,384],[5,-1,96],[6,1,128],[8,31,32],[11,-7,128],[12,-3,64],[15,1,128]]],
    [[[0,-223,96],[3,7,384],[4,1,64],[7,1,384],[9,-7,64],[10,-7,128],[13,-1,32],[14,3,128]],[[1,-7,192],[2,-7,384],[5,-1,96],[6,1,128],[8,31,32],[11,-7,128],[12,-3,64],[15,-1,128]]],
    [[[0,-223,96],[3,7,384],[7,-1,384],[10,7,128],[13,-1,32],[14,3,128]],[[2,7,384],[5,-1,96],[6,1,128],[8,31,32],[11,-7,128],[15,1,128]]],
    [[[0,-223,96],[3,7,384],[7,1,384],[10,-7,128],[13,-1,32],[14,3,128]],[[2,-7,384],[5,-1,96],[6,1,128],[8,31,32],[11,-7,128],[15,-1,128]]],
    [[[0,-223,96],[4,-3,128],[7,-1,384],[9,21,128],[10,7,128],[13,-1,32]],[[1,7,128],[2,7,384],[5,-1,96],[8,31,32],[12,9,128],[15,1,128]]],
    [[[0,-223,96],[4,-3,128],[7,1,384],[9,21,128],[10,-7,128],[13,-1,32]],[[1,7,128],[2,-7,384],[5,-1,96],[8,31,32],[12,9,128],[15,-1,128]]],
    [[[0,-223,96],[4,-1,64],[7,1,192],[9,7,64],[10,-7,64],[13,-1,32]],[[1,7,192],[2,-7,192],[5,-1,96],[8,31,32],[12,3,64],[15,-1,64]]],
    [[[0,-223,96],[4,-1,128],[7,-1,384],[9,7,128],[10,7,128],[13,-1,32]],[[1,7,384],[2,7,384],[5,-1,96],[8,31,32],[12,3,128],[15,1,128]]],
    [[[0,-223,96],[4,-1,128],[7,1,384],[9,7,128],[10,-7,128],[13,-1,32]],[[1,7,384],[2,-7,384],[5,-1,96],[8,31,32],[12,3,128],[15,-1,128]]],
    [[[0,-223,96],[4,1,128],[7,-1,384],[9,-7,128],[10,7,128],[13,-1,32]],[[1,-7,384],[2,7,384],[5,-1,96],[8,31,32],[12,-3,128],[15,1,128]]],
    [[[0,-223,96],[4,1,128],[7,1,384],[9,-7,128],[10,-7,128],[13,-1,32]],[[1,-7,384],[2,-7,384],[5,-1,96],[8,31,32],[12,-3,128],[15,-1,128]]],
    [[[0,-223,96],[4,1,64],[7,-1,192],[9,-7,64],[10,7,64],[13,-1,32]],[[1,-7,192],[2,7,192],[5,-1,96],[8,31,32],[12,-3,64],[15,1,64]]],
    [[[0,-223,96],[4,3,128],[7,-1,384],[9,-21,128],[10,7,128],[13,-1,32]],[[1,-7,128],[2,7,384],[5,-1,96],[8,31,32],[12,-9,128],[15,1,128]]],
    [[[0,-223,96],[4,3,128],[7,1,384],[9,-21,128],[10,-7,128],[13,-1,32]],[[1,-7,128],[2,-7,384],[5,-1,96],[8,31,32],[12,-9,128],[15,-1,128]]],
    [[[0,-1777,768],[3,-7,768],[4,-7,256],[7,1,768],[9,49,256],[10,-7,256],[13,-7,256],[14,-3,256]],[[1,49,768],[2,-7,768],[5,-7,768],[6,-1,256],[8,241,256],[11,7,256],[12,21,256],[15,-1,256]]],
    [[[0,-1777,768],[3,-7,768],[4,-5,256],[7,-1,768],[9,35,256],[10,7,256],[13,-7,256],[14,-3,256]],[[1,35,768],[2,7,768],[5,-7,768],[6,-1,256],[8,241,256],[11,7,256],[12,15,256],[15,1,256]]],
    [[[0,-1777,768],[3,-7,768],[4,-3,256],[7,1,768],[9,21,256],[10,-7,256],[13,-7,256],[14,-3,256]],[[1,7,256],[2,-7,768],[5,-7,768],[6,-1,256],[8,241,256],[11,7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1777,768],[3,-7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,-7,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,-7,768],[6,-1,256],[8,241,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-1777,768],[3,-7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,-7,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,-7,768],[6,-1,256],[8,241,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1777,768],[3,-7,768],[4,3,256],[7,-1,768],[9,-21,256],[10,7,256],[13,-7,256],[14,-3,256]],[[1,-7,256],[2,7,768],[5,-7,768],[6,-1,256],[8,241,256],[11,7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1777,768],[3,-7,768],[4,5,256],[7,1,768],[9,-35,256],[10,-7,256],[13,-7,256],[14,-3,256]],[[1,-35,768],[2,-7,768],[5,-7,768],[6,-1,256],[8,241,256],[11,7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1777,768],[3,-7,768],[4,7,256],[7,-1,768],[9,-49,256],[10,7,256],[13,-7,256],[14,-3,256]],[[1,-49,768],[2,7,768],[5,-7,768],[6,-1,256],[8,241,256],[11,7,256],[12,-21,256],[15,1,256]]],
    [[[0,-1777,768],[3,7,768],[4,-7,256],[7,-1,768],[9,49,256],[10,7,256],[13,-7,256],[14,3,256]],[[1,49,768],[2,7,768],[5,-7,768],[6,1,256],[8,241,256],[11,-7,256],[12,21,256],[15,1,256]]],
    [[[0,-1777,768],[3,7,768],[4,-5,256],[7,1,768],[9,35,256],[10,-7,256],[13,-7,256],[14,3,256]],[[1,35,768],[2,-7,768],[5,-7,768],[6,1,256],[8,241,256],[11,-7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1777,768],[3,7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,-7,256],[14,3,256]],[[1,7,256],[2,7,768],[5,-7,768],[6,1,256],[8,241,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-1777,768],[3,7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,-7,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,-7,768],[6,1,256],[8,241,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1777,768],[3,7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,-7,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,-7,768],[6,1,256],[8,241,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1777,768],[3,7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,-7,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,-7,768],[6,1,256],[8,241,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1777,768],[3,7,768],[4,5,256],[7,-1,768],[9,-35,256],[10,7,256],[13,-7,256],[14,3,256]],[[1,-35,768],[2,7,768],[5,-7,768],[6,1,256],[8,241,256],[11,-7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1777,768],[3,7,768],[4,7,256],[7,1,768],[9,-49,256],[10,-7,256],[13,-7,256],[14,3,256]],[[1,-49,768],[2,-7,768],[5,-7,768],[6,1,256],[8,241,256],[11,-7,256],[12,-21,256],[15,-1,256]]],
    [[[0,-37,16],[3,-1,48],[9,-1,8]],[[1,-1,24],[8,15,16],[11,1,16]]],
    [[[0,-37,16],[3,-1,48],[9,1,8]],[[1,1,24],[8,15,16],[11,1,16]]],
    [[[0,-37,16],[3,1,48]],[[8,15,16],[11,-1,16]]],
    [[[0,-37,16],[3,1,48],[9,-1,8]],[[1,-1,24],[8,15,16],[11,-1,16]]],
    [[[0,-37,16],[3,1,48],[9,1,8]],[[1,1,24],[8,15,16],[11,-1,16]]],
    [[[0,-37,16],[9,-3,16]],[[1,-1,16],[8,15,16]]],
    [[[0,-37,16],[9,-1,16]],[[1,-1,48],[8,15,16]]],
    [[[0,-37,16],[9,1,16]],[[1,1,48],[8,15,16]]],
    [[[0,-37,16],[9,3,16]],[[1,1,16],[8,15,16]]],
    [[[0,-37,16],[10,-1,16]],[[2,-1,48],[8,15,16]]],
    [[[0,-37,16],[10,1,16]],[[2,1,48],[8,15,16]]],
    [[[0,-295,128],[3,-7,384],[4,-1,64],[9,7,64],[13,-3,128],[14,-3,128]],[[1,7,192],[5,-1,128],[6,-1,128],[8,117,128],[11,7,128],[12,3,64]]],
    [[[0,-295,128],[3,-7,384],[4,1,64],[9,-7,64],[13,-3,128],[14,-3,128]],[[1,-7,192],[5,-1,128],[6,-1,128],[8,117,128],[11,7,128],[12,-3,64]]],
    [[[0,-295,128],[3,7,384],[4,-1,64],[9,7,64],[13,-3,128],[14,3,128]],[[1,7,192],[5,-1,128],[6,1,128],[8,117,128],[11,-7,128],[12,3,64]]],
    [[[0,-295,128],[3,7,384],[4,1,64],[9,-7,64],[13,-3,128],[14,3,128]],[[1,-7,192],[5,-1,128],[6,1,128],[8,117,128],[11,-7,128],[12,-3,64]]],
    [[[0,-295,128],[3,7,384],[13,-3,128],[14,3,128]],[[5,-1,128],[6,1,128],[8,117,128],[11,-7,128]]],
    [[[0,-295,128],[4,-3,128],[9,21,128],[13,-3,128]],[[1,7,128],[5,-1,128],[8,117,128],[12,9,128]]],
    [[[0,-295,128],[4,-1,128],[9,7,128],[13,-3,128]],[[1,7,384],[5,-1,128],[8,117,128],[12,3,128]]],
    [[[0,-295,128],[4,1,128],[9,-7,128],[13,-3,128]],[[1,-7,384],[5,-1,128],[8,117,128],[12,-3,128]]],
    [[[0,-295,128],[4,3,128],[9,-21,128],[13,-3,128]],[[1,-7,128],[5,-1,128],[8,117,128],[12,-9,128]]],
    [[[0,-295,128],[7,-1,384],[10,7,128],[13,-3,128]],[[2,7,384],[5,-1,128],[8,117,128],[15,1,128]]],
    [[[0,-295,128],[7,1,384],[10,-7,128],[13,-3,128]],[[2,-7,384],[5,-1,128],[8,117,128],[15,-1,128]]],
    [[[0,-221,96],[3,-1,96],[9,-7,32],[10,-1,32]],[[1,-7,96],[2,-1,96],[8,29,32],[11,1,32]]],
    [[[0,-221,96],[3,-1,96],[9,-5,32],[10,1,32]],[[1,-5,96],[2,1,96],[8,29,32],[11,1,32]]],
    [[[0,-221,96],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,29,32],[11,1,32]]],
    [[[0,-221,96],[3,-1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,29,32],[11,1,32]]],
    [[[0,-221,96],[3,-1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,29,32],[11,1,32]]],
    [[[0,-221,96],[3,-1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,29,32],[11,1,32]]],
    [[[0,-221,96],[3,-1,96],[9,5,32],[10,-1,32]],[[1,5,96],[2,-1,96],[8,29,32],[11,1,32]]],
    [[[0,-221,96],[3,-1,96],[9,7,32],[10,1,32]],[[1,7,96],[2,1,96],[8,29,32],[11,1,32]]],
    [[[0,-221,96],[3,1,96],[9,-7,32],[10,1,32]],[[1,-7,96],[2,1,96],[8,29,32],[11,-1,32]]],
    [[[0,-221,96],[3,1,96],[9,-5,32],[10,-1,32]],[[1,-5,96],[2,-1,96],[8,29,32],[11,-1,32]]],
    [[[0,-221,96],[3,1,96],[9,-3,32],[10,1,32]],[[1,-1,32],[2,1,96],[8,29,32],[11,-1,32]]],
    [[[0,-221,96],[3,1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,29,32],[11,-1,32]]],
    [[[0,-221,96],[3,1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,29,32],[11,-1,32]]],
    [[[0,-221,96],[3,1,96],[9,3,32],[10,-1,32]],[[1,1,32],[2,-1,96],[8,29,32],[11,-1,32]]],
    [[[0,-221,96],[3,1,96],[9,5,32],[10,1,32]],[[1,5,96],[2,1,96],[8,29,32],[11,-1,32]]],
    [[[0,-221,96],[3,1,96],[9,7,32],[10,-1,32]],[[1,7,96],[2,-1,96],[8,29,32],[11,-1,32]]],
    [[[0,-1763,768],[3,-7,768],[4,-7,256],[7,-1,768],[9,49,256],[10,7,256],[13,-5,256],[14,-3,256]],[[1,49,768],[2,7,768],[5,-5,768],[6,-1,256],[8,227,256],[11,7,256],[12,21,256],[15,1,256]]],
    [[[0,-1763,768],[3,-7,768],[4,-5,256],[7,1,768],[9,35,256],[10,-7,256],[13,-5,256],[14,-3,256]],[[1,35,768],[2,-7,768],[5,-5,768],[6,-1,256],[8,227,256],[11,7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1763,768],[3,-7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,-5,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,-5,768],[6,-1,256],[8,227,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-1763,768],[3,-7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,-5,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,-5,768],[6,-1,256],[8,227,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1763,768],[3,-7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,-5,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,-5,768],[6,-1,256],[8,227,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1763,768],[3,-7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,-5,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,-5,768],[6,-1,256],[8,227,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1763,768],[3,-7,768],[4,5,256],[7,-1,768],[9,-35,256],[10,7,256],[13,-5,256],[14,-3,256]],[[1,-35,768],[2,7,768],[5,-5,768],[6,-1,256],[8,227,256],[11,7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1763,768],[3,-7,768],[4,7,256],[7,1,768],[9,-49,256],[10,-7,256],[13,-5,256],[14,-3,256]],[[1,-49,768],[2,-7,768],[5,-5,768],[6,-1,256],[8,227,256],[11,7,256],[12,-21,256],[15,-1,256]]],
    [[[0,-1763,768],[3,7,768],[4,-7,256],[7,1,768],[9,49,256],[10,-7,256],[13,-5,256],[14,3,256]],[[1,49,768],[2,-7,768],[5,-5,768],[6,1,256],[8,227,256],[11,-7,256],[12,21,256],[15,-1,256]]],
    [[[0,-1763,768],[3,7,768],[4,-5,256],[7,-1,768],[9,35,256],[10,7,256],[13,-5,256],[14,3,256]],[[1,35,768],[2,7,768],[5,-5,768],[6,1,256],[8,227,256],[11,-7,256],[12,15,256],[15,1,256]]],
    [[[0,-1763,768],[3,7,768],[4,-3,256],[7,1,768],[9,21,256],[10,-7,256],[13,-5,256],[14,3,256]],[[1,7,256],[2,-7,768],[5,-5,768],[6,1,256],[8,227,256],[11,-7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1763,768],[3,7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,-5,256],[14,3,256]],[[1,7,768],[2,7,768],[5,-5,768],[6,1,256],[8,227,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-1763,768],[3,7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,-5,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,-5,768],[6,1,256],[8,227,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1763,768],[3,7,768],[4,3,256],[7,-1,768],[9,-21,256],[10,7,256],[13,-5,256],[14,3,256]],[[1,-7,256],[2,7,768],[5,-5,768],[6,1,256],[8,227,256],[11,-7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1763,768],[3,7,768],[4,5,256],[7,1,768],[9,-35,256],[10,-7,256],[13,-5,256],[14,3,256]],[[1,-35,768],[2,-7,768],[5,-5,768],[6,1,256],[8,227,256],[11,-7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1763,768],[3,7,768],[4,7,256],[7,-1,768],[9,-49,256],[10,7,256],[13,-5,256],[14,3,256]],[[1,-49,768],[2,7,768],[5,-5,768],[6,1,256],[8,227,256],[11,-7,256],[12,-21,256],[15,1,256]]],
    [[[0,-55,24],[3,1,48],[9,-1,8],[10,1,16]],[[1,-1,24],[2,1,48],[8,7,8],[11,-1,16]]],
    [[[0,-55,24],[3,1,48],[9,1,8],[10,-1,16]],[[1,1,24],[2,-1,48],[8,7,8],[11,-1,16]]],
    [[[0,-55,24],[3,1,48],[10,-1,16]],[[2,-1,48],[8,7,8],[11,-1,16]]],
    [[[0,-55,24],[3,1,48],[10,1,16]],[[2,1,48],[8,7,8],[11,-1,16]]],
    [[[0,-55,24],[9,-3,16],[10,-1,16]],[[1,-1,16],[2,-1,48],[8,7,8]]],
    [[[0,-55,24],[9,-3,16],[10,1,16]],[[1,-1,16],[2,1,48],[8,7,8]]],
    [[[0,-55,24],[9,-1,8],[10,1,8]],[[1,-1,24],[2,1,24],[8,7,8]]],
    [[[0,-55,24],[9,-1,16],[10,-1,16]],[[1,-1,48],[2,-1,48],[8,7,8]]],
    [[[0,-55,24],[9,-1,16],[10,1,16]],[[1,-1,48],[2,1,48],[8,7,8]]],
    [[[0,-55,24],[9,1,16],[10,-1,16]],[[1,1,48],[2,-1,48],[8,7,8]]],
    [[[0,-55,24],[9,1,16],[10,1,16]],[[1,1,48],[2,1,48],[8,7,8]]],
    [[[0,-55,24],[9,1,8],[10,-1,8]],[[1,1,24],[2,-1,24],[8,7,8]]],
    [[[0,-55,24],[9,3,16],[10,-1,16]],[[1,1,16],[2,-1,48],[8,7,8]]],
    [[[0,-55,24],[9,3,16],[10,1,16]],[[1,1,16],[2,1,48],[8,7,8]]],
    [[[0,-55,24],[10,-1,8]],[[2,-1,24],[8,7,8]]],
    [[[0,-55,24],[10,1,8]],[[2,1,24],[8,7,8]]],
    [[[0,-439,192],[3,7,384],[4,-1,64],[7,1,384],[9,7,64],[10,-7,128],[13,-1,64],[14,3,128]],[[1,7,192],[2,-7,384],[5,-1,192],[6,1,128],[8,55,64],[11,-7,128],[12,3,64],[15,-1,128]]],
    [[[0,-439,192],[3,7,384],[4,1,64],[7,-1,384],[9,-7,64],[10,7,128],[13,-1,64],[14,3,128]],[[1,-7,192],[2,7,384],[5,-1,192],[6,1,128],[8,55,64],[11,-7,128],[12,-3,64],[15,1,128]]],
    [[[0,-439,192],[3,7,384],[7,-1,384],[10,7,128],[13,-1,64],[14,3,128]],[[2,7,384],[5,-1,192],[6,1,128],[8,55,64],[11,-7,128],[15,1,128]]],
    [[[0,-439,192],[3,7,384],[7,1,384],[10,-7,128],[13,-1,64],[14,3,128]],[[2,-7,384],[5,-1,192],[6,1,128],[8,55,64],[11,-7,128],[15,-1,128]]],
    [[[0,-439,192],[4,-3,128],[7,-1,384],[9,21,128],[10,7,128],[13,-1,64]],[[1,7,128],[2,7,384],[5,-1,192],[8,55,64],[12,9,128],[15,1,128]]],
    [[[0,-439,192],[4,-3,128],[7,1,384],[9,21,128],[10,-7,128],[13,-1,64]],[[1,7,128],[2,-7,384],[5,-1,192],[8,55,64],[12,9,128],[15,-1,128]]],
    [[[0,-439,192],[4,-1,64],[7,1,192],[9,7,64],[10,-7,64],[13,-1,64]],[[1,7,192],[2,-7,192],[5,-1,192],[8,55,64],[12,3,64],[15,-1,64]]],
    [[[0,-439,192],[4,-1,128],[7,-1,384],[9,7,128],[10,7,128],[13,-1,64]],[[1,7,384],[2,7,384],[5,-1,192],[8,55,64],[12,3,128],[15,1,128]]],
    [[[0,-439,192],[4,-1,128],[7,1,384],[9,7,128],[10,-7,128],[13,-1,64]],[[1,7,384],[2,-7,384],[5,-1,192],[8,55,64],[12,3,128],[15,-1,128]]],
    [[[0,-439,192],[4,1,128],[7,-1,384],[9,-7,128],[10,7,128],[13,-1,64]],[[1,-7,384],[2,7,384],[5,-1,192],[8,55,64],[12,-3,128],[15,1,128]]],
    [[[0,-439,192],[4,1,128],[7,1,384],[9,-7,128],[10,-7,128],[13,-1,64]],[[1,-7,384],[2,-7,384],[5,-1,192],[8,55,64],[12,-3,128],[15,-1,128]]],
    [[[0,-439,192],[4,1,64],[7,-1,192],[9,-7,64],[10,7,64],[13,-1,64]],[[1,-7,192],[2,7,192],[5,-1,192],[8,55,64],[12,-3,64],[15,1,64]]],
    [[[0,-439,192],[4,3,128],[7,-1,384],[9,-21,128],[10,7,128],[13,-1,64]],[[1,-7,128],[2,7,384],[5,-1,192],[8,55,64],[12,-9,128],[15,1,128]]],
    [[[0,-439,192],[4,3,128],[7,1,384],[9,-21,128],[10,-7,128],[13,-1,64]],[[1,-7,128],[2,-7,384],[5,-1,192],[8,55,64],[12,-9,128],[15,-1,128]]],
    [[[0,-439,192],[7,-1,192],[10,7,64],[13,-1,64]],[[2,7,192],[5,-1,192],[8,55,64],[15,1,64]]],
    [[[0,-439,192],[7,1,192],[10,-7,64],[13,-1,64]],[[2,-7,192],[5,-1,192],[8,55,64],[15,-1,64]]],
    [[[0,-439,192],[13,-1,64]],[[5,-1,192],[8,55,64]]],
    [[[0,-73,32],[3,-1,96],[9,-9,32],[10,3,32]],[[1,-3,32],[2,1,32],[8,27,32],[11,1,32]]],
    [[[0,-73,32],[3,-1,96],[9,-5,32],[10,3,32]],[[1,-5,96],[2,1,32],[8,27,32],[11,1,32]]],
    [[[0,-73,32],[3,-1,96],[9,-3,32],[10,1,32]],[[1,-1,32],[2,1,96],[8,27,32],[11,1,32]]],
    [[[0,-73,32],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,27,32],[11,1,32]]],
    [[[0,-73,32],[3,-1,96],[9,-1,32],[10,3,32]],[[1,-1,96],[2,1,32],[8,27,32],[11,1,32]]],
    [[[0,-73,32],[3,-1,96],[9,1,32],[10,-3,32]],[[1,1,96],[2,-1,32],[8,27,32],[11,1,32]]],
    [[[0,-73,32],[3,-1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,27,32],[11,1,32]]],
    [[[0,-73,32],[3,-1,96],[9,3,32],[10,-1,32]],[[1,1,32],[2,-1,96],[8,27,32],[11,1,32]]],
    [[[0,-73,32],[3,-1,96],[9,5,32],[10,-3,32]],[[1,5,96],[2,-1,32],[8,27,32],[11,1,32]]],
    [[[0,-73,32],[3,-1,96],[9,9,32],[10,-3,32]],[[1,3,32],[2,-1,32],[8,27,32],[11,1,32]]],
    [[[0,-73,32],[3,1,96],[9,-11,32],[10,3,32]],[[1,-11,96],[2,1,32],[8,27,32],[11,-1,32]]],
    [[[0,-73,32],[3,1,96],[9,-5,32],[10,-3,32]],[[1,-5,96],[2,-1,32],[8,27,32],[11,-1,32]]],
    [[[0,-73,32],[3,1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,27,32],[11,-1,32]]],
    [[[0,-73,32],[3,1,96],[9,-3,32],[10,3,32]],[[1,-1,32],[2,1,32],[8,27,32],[11,-1,32]]],
    [[[0,-73,32],[3,1,96],[9,-1,32],[10,-3,32]],[[1,-1,96],[2,-1,32],[8,27,32],[11,-1,32]]],
    [[[0,-73,32],[3,1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,27,32],[11,-1,32]]],
    [[[0,-73,32],[3,1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,27,32],[11,-1,32]]],
    [[[0,-73,32],[3,1,96],[9,1,32],[10,3,32]],[[1,1,96],[2,1,32],[8,27,32],[11,-1,32]]],
    [[[0,-73,32],[3,1,96],[9,3,32],[10,-3,32]],[[1,1,32],[2,-1,32],[8,27,32],[11,-1,32]]],
    [[[0,-73,32],[3,1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,27,32],[11,-1,32]]],
    [[[0,-73,32],[3,1,96],[9,5,32],[10,3,32]],[[1,5,96],[2,1,32],[8,27,32],[11,-1,32]]],
    [[[0,-73,32],[3,1,96],[9,11,32],[10,-3,32]],[[1,11,96],[2,-1,32],[8,27,32],[11,-1,32]]],
    [[[0,-583,256],[3,-7,768],[4,-9,256],[7,1,256],[9,63,256],[10,-21,256],[13,-3,256],[14,-3,256]],[[1,21,256],[2,-7,256],[5,-1,256],[6,-1,256],[8,213,256],[11,7,256],[12,27,256],[15,-3,256]]],
    [[[0,-583,256],[3,-7,768],[4,-5,256],[7,1,256],[9,35,256],[10,-21,256],[13,-3,256],[14,-3,256]],[[1,35,768],[2,-7,256],[5,-1,256],[6,-1,256],[8,213,256],[11,7,256],[12,15,256],[15,-3,256]]],
    [[[0,-583,256],[3,-7,768],[4,-3,256],[7,1,768],[9,21,256],[10,-7,256],[13,-3,256],[14,-3,256]],[[1,7,256],[2,-7,768],[5,-1,256],[6,-1,256],[8,213,256],[11,7,256],[12,9,256],[15,-1,256]]],
    [[[0,-583,256],[3,-7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,-3,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,-1,256],[6,-1,256],[8,213,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-583,256],[3,-7,768],[4,-1,256],[7,1,256],[9,7,256],[10,-21,256],[13,-3,256],[14,-3,256]],[[1,7,768],[2,-7,256],[5,-1,256],[6,-1,256],[8,213,256],[11,7,256],[12,3,256],[15,-3,256]]],
    [[[0,-583,256],[3,-7,768],[4,1,256],[7,-1,256],[9,-7,256],[10,21,256],[13,-3,256],[14,-3,256]],[[1,-7,768],[2,7,256],[5,-1,256],[6,-1,256],[8,213,256],[11,7,256],[12,-3,256],[15,3,256]]],
    [[[0,-583,256],[3,-7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,-3,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,-1,256],[6,-1,256],[8,213,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-583,256],[3,-7,768],[4,3,256],[7,-1,768],[9,-21,256],[10,7,256],[13,-3,256],[14,-3,256]],[[1,-7,256],[2,7,768],[5,-1,256],[6,-1,256],[8,213,256],[11,7,256],[12,-9,256],[15,1,256]]],
    [[[0,-583,256],[3,-7,768],[4,5,256],[7,-1,256],[9,-35,256],[10,21,256],[13,-3,256],[14,-3,256]],[[1,-35,768],[2,7,256],[5,-1,256],[6,-1,256],[8,213,256],[11,7,256],[12,-15,256],[15,3,256]]],
    [[[0,-583,256],[3,-7,768],[4,9,256],[7,-1,256],[9,-63,256],[10,21,256],[13,-3,256],[14,-3,256]],[[1,-21,256],[2,7,256],[5,-1,256],[6,-1,256],[8,213,256],[11,7,256],[12,-27,256],[15,3,256]]],
    [[[0,-583,256],[3,7,768],[4,-11,256],[7,1,256],[9,77,256],[10,-21,256],[13,-3,256],[14,3,256]],[[1,77,768],[2,-7,256],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,33,256],[15,-3,256]]],
    [[[0,-583,256],[3,7,768],[4,-5,256],[7,-1,256],[9,35,256],[10,21,256],[13,-3,256],[14,3,256]],[[1,35,768],[2,7,256],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,15,256],[15,3,256]]],
    [[[0,-583,256],[3,7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,-3,256],[14,3,256]],[[1,7,256],[2,7,768],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-583,256],[3,7,768],[4,-3,256],[7,1,256],[9,21,256],[10,-21,256],[13,-3,256],[14,3,256]],[[1,7,256],[2,-7,256],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,9,256],[15,-3,256]]],
    [[[0,-583,256],[3,7,768],[4,-1,256],[7,-1,256],[9,7,256],[10,21,256],[13,-3,256],[14,3,256]],[[1,7,768],[2,7,256],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,3,256],[15,3,256]]],
    [[[0,-583,256],[3,7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,-3,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-583,256],[3,7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,-3,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-583,256],[3,7,768],[4,1,256],[7,1,256],[9,-7,256],[10,-21,256],[13,-3,256],[14,3,256]],[[1,-7,768],[2,-7,256],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,-3,256],[15,-3,256]]],
    [[[0,-583,256],[3,7,768],[4,3,256],[7,-1,256],[9,-21,256],[10,21,256],[13,-3,256],[14,3,256]],[[1,-7,256],[2,7,256],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,-9,256],[15,3,256]]],
    [[[0,-583,256],[3,7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,-3,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-583,256],[3,7,768],[4,5,256],[7,1,256],[9,-35,256],[10,-21,256],[13,-3,256],[14,3,256]],[[1,-35,768],[2,-7,256],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,-15,256],[15,-3,256]]],
    [[[0,-583,256],[3,7,768],[4,11,256],[7,-1,256],[9,-77,256],[10,21,256],[13,-3,256],[14,3,256]],[[1,-77,768],[2,7,256],[5,-1,256],[6,1,256],[8,213,256],[11,-7,256],[12,-33,256],[15,3,256]]],
    [[[0,-109,48],[3,-1,48],[9,-3,16],[10,1,16]],[[1,-1,16],[2,1,48],[8,13,16],[11,1,16]]],
    [[[0,-109,48],[3,-1,48],[9,-1,16],[10,1,16]],[[1,-1,48],[2,1,48],[8,13,16],[11,1,16]]],
    [[[0,-109,48],[3,-1,48],[9,1,16],[10,-1,16]],[[1,1,48],[2,-1,48],[8,13,16],[11,1,16]]],
    [[[0,-109,48],[3,-1,48],[9,3,16],[10,-1,16]],[[1,1,16],[2,-1,48],[8,13,16],[11,1,16]]],
    [[[0,-109,48],[3,1,48],[9,-3,16],[10,1,16]],[[1,-1,16],[2,1,48],[8,13,16],[11,-1,16]]],
    [[[0,-109,48],[3,1,48],[9,-1,16],[10,-1,16]],[[1,-1,48],[2,-1,48],[8,13,16],[11,-1,16]]],
    [[[0,-109,48],[3,1,48],[9,-1,16],[10,1,16]],[[1,-1,48],[2,1,48],[8,13,16],[11,-1,16]]],
    [[[0,-109,48],[3,1,48],[9,1,16],[10,-1,16]],[[1,1,48],[2,-1,48],[8,13,16],[11,-1,16]]],
    [[[0,-109,48],[3,1,48],[9,1,16],[10,1,16]],[[1,1,48],[2,1,48],[8,13,16],[11,-1,16]]],
    [[[0,-109,48],[3,1,48],[9,3,16],[10,-1,16]],[[1,1,16],[2,-1,48],[8,13,16],[11,-1,16]]],
    [[[0,-109,48],[9,-1,4],[10,1,16]],[[1,-1,12],[2,1,48],[8,13,16]]],
    [[[0,-109,48],[9,-3,16],[10,1,8]],[[1,-1,16],[2,1,24],[8,13,16]]],
    [[[0,-109,48],[9,-1,8],[10,-1,16]],[[1,-1,24],[2,-1,48],[8,13,16]]],
    [[[0,-109,48],[9,-1,8],[10,1,16]],[[1,-1,24],[2,1,48],[8,13,16]]],
    [[[0,-109,48],[9,-1,16]],[[1,-1,48],[8,13,16]]],
    [[[0,-109,48],[9,-1,16],[10,1,8]],[[1,-1,48],[2,1,24],[8,13,16]]],
    [[[0,-109,48],[9,1,16]],[[1,1,48],[8,13,16]]],
    [[[0,-109,48],[9,1,16],[10,-1,8]],[[1,1,48],[2,-1,24],[8,13,16]]],
    [[[0,-109,48],[9,1,8],[10,-1,16]],[[1,1,24],[2,-1,48],[8,13,16]]],
    [[[0,-109,48],[9,1,8],[10,1,16]],[[1,1,24],[2,1,48],[8,13,16]]],
    [[[0,-109,48],[9,3,16],[10,-1,8]],[[1,1,16],[2,-1,24],[8,13,16]]],
    [[[0,-109,48],[9,1,4],[10,-1,16]],[[1,1,12],[2,-1,48],[8,13,16]]],
    [[[0,-109,48],[10,-1,16]],[[2,-1,48],[8,13,16]]],
    [[[0,-109,48],[10,1,16]],[[2,1,48],[8,13,16]]],
    [[[0,-871,384],[3,-7,384],[4,-3,128],[7,1,384],[9,21,128],[10,-7,128],[13,-1,128],[14,-3,128]],[[1,7,128],[2,-7,384],[5,-1,384],[6,-1,128],[8,103,128],[11,7,128],[12,9,128],[15,-1,128]]],
    [[[0,-871,384],[3,-7,384],[4,-1,128],[7,1,384],[9,7,128],[10,-7,128],[13,-1,128],[14,-3,128]],[[1,7,384],[2,-7,384],[5,-1,384],[6,-1,128],[8,103,128],[11,7,128],[12,3,128],[15,-1,128]]],
    [[[0,-871,384],[3,-7,384],[4,1,128],[7,-1,384],[9,-7,128],[10,7,128],[13,-1,128],[14,-3,128]],[[1,-7,384],[2,7,384],[5,-1,384],[6,-1,128],[8,103,128],[11,7,128],[12,-3,128],[15,1,128]]],
    [[[0,-871,384],[3,-7,384],[4,3,128],[7,-1,384],[9,-21,128],[10,7,128],[13,-1,128],[14,-3,128]],[[1,-7,128],[2,7,384],[5,-1,384],[6,-1,128],[8,103,128],[11,7,128],[12,-9,128],[15,1,128]]],
    [[[0,-871,384],[3,7,384],[4,-3,128],[7,1,384],[9,21,128],[10,-7,128],[13,-1,128],[14,3,128]],[[1,7,128],[2,-7,384],[5,-1,384],[6,1,128],[8,103,128],[11,-7,128],[12,9,128],[15,-1,128]]],
    [[[0,-871,384],[3,7,384],[4,-1,128],[7,-1,384],[9,7,128],[10,7,128],[13,-1,128],[14,3,128]],[[1,7,384],[2,7,384],[5,-1,384],[6,1,128],[8,103,128],[11,-7,128],[12,3,128],[15,1,128]]],
    [[[0,-871,384],[3,7,384],[4,-1,128],[7,1,384],[9,7,128],[10,-7,128],[13,-1,128],[14,3,128]],[[1,7,384],[2,-7,384],[5,-1,384],[6,1,128],[8,103,128],[11,-7,128],[12,3,128],[15,-1,128]]],
    [[[0,-871,384],[3,7,384],[4,1,128],[7,-1,384],[9,-7,128],[10,7,128],[13,-1,128],[14,3,128]],[[1,-7,384],[2,7,384],[5,-1,384],[6,1,128],[8,103,128],[11,-7,128],[12,-3,128],[15,1,128]]],
    [[[0,-871,384],[3,7,384],[4,1,128],[7,1,384],[9,-7,128],[10,-7,128],[13,-1,128],[14,3,128]],[[1,-7,384],[2,-7,384],[5,-1,384],[6,1,128],[8,103,128],[11,-7,128],[12,-3,128],[15,-1,128]]],
    [[[0,-871,384],[3,7,384],[4,3,128],[7,-1,384],[9,-21,128],[10,7,128],[13,-1,128],[14,3,128]],[[1,-7,128],[2,7,384],[5,-1,384],[6,1,128],[8,103,128],[11,-7,128],[12,-9,128],[15,1,128]]],
    [[[0,-871,384],[4,-1,32],[7,1,384],[9,7,32],[10,-7,128],[13,-1,128]],[[1,7,96],[2,-7,384],[5,-1,384],[8,103,128],[12,3,32],[15,-1,128]]],
    [[[0,-871,384],[4,-3,128],[7,1,192],[9,21,128],[10,-7,64],[13,-1,128]],[[1,7,128],[2,-7,192],[5,-1,384],[8,103,128],[12,9,128],[15,-1,64]]],
    [[[0,-871,384],[4,-1,64],[7,-1,384],[9,7,64],[10,7,128],[13,-1,128]],[[1,7,192],[2,7,384],[5,-1,384],[8,103,128],[12,3,64],[15,1,128]]],
    [[[0,-871,384],[4,-1,64],[7,1,384],[9,7,64],[10,-7,128],[13,-1,128]],[[1,7,192],[2,-7,384],[5,-1,384],[8,103,128],[12,3,64],[15,-1,128]]],
    [[[0,-871,384],[4,-1,128],[7,1,192],[9,7,128],[10,-7,64],[13,-1,128]],[[1,7,384],[2,-7,192],[5,-1,384],[8,103,128],[12,3,128],[15,-1,64]]],
    [[[0,-871,384],[4,-1,128],[9,7,128],[13,-1,128]],[[1,7,384],[5,-1,384],[8,103,128],[12,3,128]]],
    [[[0,-871,384],[4,1,128],[7,-1,192],[9,-7,128],[10,7,64],[13,-1,128]],[[1,-7,384],[2,7,192],[5,-1,384],[8,103,128],[12,-3,128],[15,1,64]]],
    [[[0,-871,384],[4,1,128],[9,-7,128],[13,-1,128]],[[1,-7,384],[5,-1,384],[8,103,128],[12,-3,128]]],
    [[[0,-871,384],[4,1,64],[7,-1,384],[9,-7,64],[10,7,128],[13,-1,128]],[[1,-7,192],[2,7,384],[5,-1,384],[8,103,128],[12,-3,64],[15,1,128]]],
    [[[0,-871,384],[4,1,64],[7,1,384],[9,-7,64],[10,-7,128],[13,-1,128]],[[1,-7,192],[2,-7,384],[5,-1,384],[8,103,128],[12,-3,64],[15,-1,128]]],
    [[[0,-871,384],[4,3,128],[7,-1,192],[9,-21,128],[10,7,64],[13,-1,128]],[[1,-7,128],[2,7,192],[5,-1,384],[8,103,128],[12,-9,128],[15,1,64]]],
    [[[0,-871,384],[4,1,32],[7,-1,384],[9,-7,32],[10,7,128],[13,-1,128]],[[1,-7,96],[2,7,384],[5,-1,384],[8,103,128],[12,-3,32],[15,1,128]]],
    [[[0,-871,384],[7,-1,384],[10,7,128],[13,-1,128]],[[2,7,384],[5,-1,384],[8,103,128],[15,1,128]]],
    [[[0,-871,384],[7,1,384],[10,-7,128],[13,-1,128]],[[2,-7,384],[5,-1,384],[8,103,128],[15,-1,128]]],
    [[[0,-217,96],[3,-1,96],[9,-5,32],[10,1,32]],[[1,-5,96],[2,1,96],[8,25,32],[11,1,32]]],
    [[[0,-217,96],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,25,32],[11,1,32]]],
    [[[0,-217,96],[3,-1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,25,32],[11,1,32]]],
    [[[0,-217,96],[3,-1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,25,32],[11,1,32]]],
    [[[0,-217,96],[3,-1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,25,32],[11,1,32]]],
    [[[0,-217,96],[3,-1,96],[9,5,32],[10,-1,32]],[[1,5,96],[2,-1,96],[8,25,32],[11,1,32]]],
    [[[0,-217,96],[3,1,96],[9,-7,32],[10,1,32]],[[1,-7,96],[2,1,96],[8,25,32],[11,-1,32]]],
    [[[0,-217,96],[3,1,96],[9,-5,32],[10,-1,32]],[[1,-5,96],[2,-1,96],[8,25,32],[11,-1,32]]],
    [[[0,-217,96],[3,1,96],[9,-3,32],[10,1,32]],[[1,-1,32],[2,1,96],[8,25,32],[11,-1,32]]],
    [[[0,-217,96],[3,1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,25,32],[11,-1,32]]],
    [[[0,-217,96],[3,1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,25,32],[11,-1,32]]],
    [[[0,-217,96],[3,1,96],[9,3,32],[10,-1,32]],[[1,1,32],[2,-1,96],[8,25,32],[11,-1,32]]],
    [[[0,-217,96],[3,1,96],[9,5,32],[10,1,32]],[[1,5,96],[2,1,96],[8,25,32],[11,-1,32]]],
    [[[0,-217,96],[3,1,96],[9,7,32],[10,-1,32]],[[1,7,96],[2,-1,96],[8,25,32],[11,-1,32]]],
    [[[0,-1735,768],[3,-7,768],[4,-5,256],[7,1,768],[9,35,256],[10,-7,256],[13,-1,256],[14,-3,256]],[[1,35,768],[2,-7,768],[5,-1,768],[6,-1,256],[8,199,256],[11,7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1735,768],[3,-7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,-1,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,-1,768],[6,-1,256],[8,199,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-1735,768],[3,-7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,-1,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,-1,768],[6,-1,256],[8,199,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1735,768],[3,-7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,-1,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,-1,768],[6,-1,256],[8,199,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1735,768],[3,-7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,-1,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,-1,768],[6,-1,256],[8,199,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1735,768],[3,-7,768],[4,5,256],[7,-1,768],[9,-35,256],[10,7,256],[13,-1,256],[14,-3,256]],[[1,-35,768],[2,7,768],[5,-1,768],[6,-1,256],[8,199,256],[11,7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1735,768],[3,7,768],[4,-7,256],[7,1,768],[9,49,256],[10,-7,256],[13,-1,256],[14,3,256]],[[1,49,768],[2,-7,768],[5,-1,768],[6,1,256],[8,199,256],[11,-7,256],[12,21,256],[15,-1,256]]],
    [[[0,-1735,768],[3,7,768],[4,-5,256],[7,-1,768],[9,35,256],[10,7,256],[13,-1,256],[14,3,256]],[[1,35,768],[2,7,768],[5,-1,768],[6,1,256],[8,199,256],[11,-7,256],[12,15,256],[15,1,256]]],
    [[[0,-1735,768],[3,7,768],[4,-3,256],[7,1,768],[9,21,256],[10,-7,256],[13,-1,256],[14,3,256]],[[1,7,256],[2,-7,768],[5,-1,768],[6,1,256],[8,199,256],[11,-7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1735,768],[3,7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,-1,256],[14,3,256]],[[1,7,768],[2,7,768],[5,-1,768],[6,1,256],[8,199,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-1735,768],[3,7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,-1,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,-1,768],[6,1,256],[8,199,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1735,768],[3,7,768],[4,3,256],[7,-1,768],[9,-21,256],[10,7,256],[13,-1,256],[14,3,256]],[[1,-7,256],[2,7,768],[5,-1,768],[6,1,256],[8,199,256],[11,-7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1735,768],[3,7,768],[4,5,256],[7,1,768],[9,-35,256],[10,-7,256],[13,-1,256],[14,3,256]],[[1,-35,768],[2,-7,768],[5,-1,768],[6,1,256],[8,199,256],[11,-7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1735,768],[3,7,768],[4,7,256],[7,-1,768],[9,-49,256],[10,7,256],[13,-1,256],[14,3,256]],[[1,-49,768],[2,7,768],[5,-1,768],[6,1,256],[8,199,256],[11,-7,256],[12,-21,256],[15,1,256]]],
    [[[0,-9,4]],[[8,3,4]]],
    [[[0,-9,4],[3,-1,48],[9,-3,16]],[[1,-1,16],[8,3,4],[11,1,16]]],
    [[[0,-9,4],[3,-1,48],[9,-1,16]],[[1,-1,48],[8,3,4],[11,1,16]]],
    [[[0,-9,4],[3,-1,48],[9,1,16]],[[1,1,48],[8,3,4],[11,1,16]]],
    [[[0,-9,4],[3,-1,48],[9,3,16]],[[1,1,16],[8,3,4],[11,1,16]]],
    [[[0,-9,4],[3,-7,384],[4,-3,128],[9,21,128],[14,-3,128]],[[1,7,128],[6,-1,128],[8,3,4],[11,7,128],[12,9,128]]],
    [[[0,-9,4],[3,-7,384],[4,-1,128],[9,7,128],[14,-3,128]],[[1,7,384],[6,-1,128],[8,3,4],[11,7,128],[12,3,128]]],
    [[[0,-9,4],[3,-7,384],[4,1,128],[9,-7,128],[14,-3,128]],[[1,-7,384],[6,-1,128],[8,3,4],[11,7,128],[12,-3,128]]],
    [[[0,-9,4],[3,-7,384],[4,3,128],[9,-21,128],[14,-3,128]],[[1,-7,128],[6,-1,128],[8,3,4],[11,7,128],[12,-9,128]]],
    [[[0,-9,4],[3,7,384],[4,-3,128],[9,21,128],[14,3,128]],[[1,7,128],[6,1,128],[8,3,4],[11,-7,128],[12,9,128]]],
    [[[0,-9,4],[3,7,384],[4,-1,128],[9,7,128],[14,3,128]],[[1,7,384],[6,1,128],[8,3,4],[11,-7,128],[12,3,128]]],
    [[[0,-9,4],[3,7,384],[4,1,128],[9,-7,128],[14,3,128]],[[1,-7,384],[6,1,128],[8,3,4],[11,-7,128],[12,-3,128]]],
    [[[0,-9,4],[3,7,384],[4,3,128],[9,-21,128],[14,3,128]],[[1,-7,128],[6,1,128],[8,3,4],[11,-7,128],[12,-9,128]]],
    [[[0,-9,4],[3,1,48],[9,-3,16]],[[1,-1,16],[8,3,4],[11,-1,16]]],
    [[[0,-9,4],[3,1,48],[9,-1,16]],[[1,-1,48],[8,3,4],[11,-1,16]]],
    [[[0,-9,4],[3,1,48],[9,1,16]],[[1,1,48],[8,3,4],[11,-1,16]]],
    [[[0,-9,4],[3,1,48],[9,3,16]],[[1,1,16],[8,3,4],[11,-1,16]]],
    [[[0,-9,4],[4,-3,64],[9,21,64]],[[1,7,64],[8,3,4],[12,9,64]]],
    [[[0,-9,4],[4,-1,32],[9,7,32]],[[1,7,96],[8,3,4],[12,3,32]]],
    [[[0,-9,4],[4,-3,128],[7,-1,384],[9,21,128],[10,7,128]],[[1,7,128],[2,7,384],[8,3,4],[12,9,128],[15,1,128]]],
    [[[0,-9,4],[4,-1,64],[9,7,64]],[[1,7,192],[8,3,4],[12,3,64]]],
    [[[0,-9,4],[4,-1,128],[7,-1,384],[9,7,128],[10,7,128]],[[1,7,384],[2,7,384],[8,3,4],[12,3,128],[15,1,128]]],
    [[[0,-9,4],[4,-1,128],[7,1,384],[9,7,128],[10,-7,128]],[[1,7,384],[2,-7,384],[8,3,4],[12,3,128],[15,-1,128]]],
    [[[0,-9,4],[4,1,128],[7,-1,384],[9,-7,128],[10,7,128]],[[1,-7,384],[2,7,384],[8,3,4],[12,-3,128],[15,1,128]]],
    [[[0,-9,4],[4,1,128],[7,1,384],[9,-7,128],[10,-7,128]],[[1,-7,384],[2,-7,384],[8,3,4],[12,-3,128],[15,-1,128]]],
    [[[0,-9,4],[4,1,64],[9,-7,64]],[[1,-7,192],[8,3,4],[12,-3,64]]],
    [[[0,-9,4],[4,3,128],[7,1,384],[9,-21,128],[10,-7,128]],[[1,-7,128],[2,-7,384],[8,3,4],[12,-9,128],[15,-1,128]]],
    [[[0,-9,4],[4,1,32],[9,-7,32]],[[1,-7,96],[8,3,4],[12,-3,32]]],
    [[[0,-9,4],[4,3,64],[9,-21,64]],[[1,-7,64],[8,3,4],[12,-9,64]]],
    [[[0,-9,4],[9,-3,8]],[[1,-1,8],[8,3,4]]],
    [[[0,-9,4],[9,-1,4]],[[1,-1,12],[8,3,4]]],
    [[[0,-9,4],[9,-3,16],[10,-1,16]],[[1,-1,16],[2,-1,48],[8,3,4]]],
    [[[0,-9,4],[9,-1,8]],[[1,-1,24],[8,3,4]]],
    [[[0,-9,4],[9,-1,16],[10,-1,16]],[[1,-1,48],[2,-1,48],[8,3,4]]],
    [[[0,-9,4],[9,-1,16],[10,1,16]],[[1,-1,48],[2,1,48],[8,3,4]]],
    [[[0,-9,4],[9,1,16],[10,-1,16]],[[1,1,48],[2,-1,48],[8,3,4]]],
    [[[0,-9,4],[9,1,16],[10,1,16]],[[1,1,48],[2,1,48],[8,3,4]]],
    [[[0,-9,4],[9,1,8]],[[1,1,24],[8,3,4]]],
    [[[0,-9,4],[9,3,16],[10,1,16]],[[1,1,16],[2,1,48],[8,3,4]]],
    [[[0,-9,4],[9,1,4]],[[1,1,12],[8,3,4]]],
    [[[0,-9,4],[9,3,8]],[[1,1,8],[8,3,4]]],
    [[[0,-1721,768],[3,-7,768],[4,-7,256],[7,1,768],[9,49,256],[10,-7,256],[13,1,256],[14,-3,256]],[[1,49,768],[2,-7,768],[5,1,768],[6,-1,256],[8,185,256],[11,7,256],[12,21,256],[15,-1,256]]],
    [[[0,-1721,768],[3,-7,768],[4,-5,256],[7,-1,768],[9,35,256],[10,7,256],[13,1,256],[14,-3,256]],[[1,35,768],[2,7,768],[5,1,768],[6,-1,256],[8,185,256],[11,7,256],[12,15,256],[15,1,256]]],
    [[[0,-1721,768],[3,-7,768],[4,-3,256],[7,1,768],[9,21,256],[10,-7,256],[13,1,256],[14,-3,256]],[[1,7,256],[2,-7,768],[5,1,768],[6,-1,256],[8,185,256],[11,7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1721,768],[3,-7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,1,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,1,768],[6,-1,256],[8,185,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-1721,768],[3,-7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,1,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,1,768],[6,-1,256],[8,185,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1721,768],[3,-7,768],[4,3,256],[7,-1,768],[9,-21,256],[10,7,256],[13,1,256],[14,-3,256]],[[1,-7,256],[2,7,768],[5,1,768],[6,-1,256],[8,185,256],[11,7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1721,768],[3,-7,768],[4,5,256],[7,1,768],[9,-35,256],[10,-7,256],[13,1,256],[14,-3,256]],[[1,-35,768],[2,-7,768],[5,1,768],[6,-1,256],[8,185,256],[11,7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1721,768],[3,-7,768],[4,7,256],[7,-1,768],[9,-49,256],[10,7,256],[13,1,256],[14,-3,256]],[[1,-49,768],[2,7,768],[5,1,768],[6,-1,256],[8,185,256],[11,7,256],[12,-21,256],[15,1,256]]],
    [[[0,-1721,768],[3,7,768],[4,-5,256],[7,1,768],[9,35,256],[10,-7,256],[13,1,256],[14,3,256]],[[1,35,768],[2,-7,768],[5,1,768],[6,1,256],[8,185,256],[11,-7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1721,768],[3,7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,1,256],[14,3,256]],[[1,7,256],[2,7,768],[5,1,768],[6,1,256],[8,185,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-1721,768],[3,7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,1,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,1,768],[6,1,256],[8,185,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1721,768],[3,7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,1,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,1,768],[6,1,256],[8,185,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1721,768],[3,7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,1,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,1,768],[6,1,256],[8,185,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1721,768],[3,7,768],[4,5,256],[7,-1,768],[9,-35,256],[10,7,256],[13,1,256],[14,3,256]],[[1,-35,768],[2,7,768],[5,1,768],[6,1,256],[8,185,256],[11,-7,256],[12,-15,256],[15,1,256]]],
    [[[0,-215,96],[3,-1,96],[9,-7,32],[10,1,32]],[[1,-7,96],[2,1,96],[8,23,32],[11,1,32]]],
    [[[0,-215,96],[3,-1,96],[9,-5,32],[10,-1,32]],[[1,-5,96],[2,-1,96],[8,23,32],[11,1,32]]],
    [[[0,-215,96],[3,-1,96],[9,-3,32],[10,1,32]],[[1,-1,32],[2,1,96],[8,23,32],[11,1,32]]],
    [[[0,-215,96],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,23,32],[11,1,32]]],
    [[[0,-215,96],[3,-1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,23,32],[11,1,32]]],
    [[[0,-215,96],[3,-1,96],[9,3,32],[10,-1,32]],[[1,1,32],[2,-1,96],[8,23,32],[11,1,32]]],
    [[[0,-215,96],[3,-1,96],[9,5,32],[10,1,32]],[[1,5,96],[2,1,96],[8,23,32],[11,1,32]]],
    [[[0,-215,96],[3,-1,96],[9,7,32],[10,-1,32]],[[1,7,96],[2,-1,96],[8,23,32],[11,1,32]]],
    [[[0,-215,96],[3,1,96],[9,-5,32],[10,1,32]],[[1,-5,96],[2,1,96],[8,23,32],[11,-1,32]]],
    [[[0,-215,96],[3,1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,23,32],[11,-1,32]]],
    [[[0,-215,96],[3,1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,23,32],[11,-1,32]]],
    [[[0,-215,96],[3,1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,23,32],[11,-1,32]]],
    [[[0,-215,96],[3,1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,23,32],[11,-1,32]]],
    [[[0,-215,96],[3,1,96],[9,5,32],[10,-1,32]],[[1,5,96],[2,-1,96],[8,23,32],[11,-1,32]]],
    [[[0,-857,384],[3,-7,384],[4,-3,128],[7,1,384],[9,21,128],[10,-7,128],[13,1,128],[14,-3,128]],[[1,7,128],[2,-7,384],[5,1,384],[6,-1,128],[8,89,128],[11,7,128],[12,9,128],[15,-1,128]]],
    [[[0,-857,384],[3,-7,384],[4,-1,128],[7,-1,384],[9,7,128],[10,7,128],[13,1,128],[14,-3,128]],[[1,7,384],[2,7,384],[5,1,384],[6,-1,128],[8,89,128],[11,7,128],[12,3,128],[15,1,128]]],
    [[[0,-857,384],[3,-7,384],[4,-1,128],[7,1,384],[9,7,128],[10,-7,128],[13,1,128],[14,-3,128]],[[1,7,384],[2,-7,384],[5,1,384],[6,-1,128],[8,89,128],[11,7,128],[12,3,128],[15,-1,128]]],
    [[[0,-857,384],[3,-7,384],[4,1,128],[7,-1,384],[9,-7,128],[10,7,128],[13,1,128],[14,-3,128]],[[1,-7,384],[2,7,384],[5,1,384],[6,-1,128],[8,89,128],[11,7,128],[12,-3,128],[15,1,128]]],
    [[[0,-857,384],[3,-7,384],[4,1,128],[7,1,384],[9,-7,128],[10,-7,128],[13,1,128],[14,-3,128]],[[1,-7,384],[2,-7,384],[5,1,384],[6,-1,128],[8,89,128],[11,7,128],[12,-3,128],[15,-1,128]]],
    [[[0,-857,384],[3,-7,384],[4,3,128],[7,-1,384],[9,-21,128],[10,7,128],[13,1,128],[14,-3,128]],[[1,-7,128],[2,7,384],[5,1,384],[6,-1,128],[8,89,128],[11,7,128],[12,-9,128],[15,1,128]]],
    [[[0,-857,384],[3,7,384],[4,-3,128],[7,1,384],[9,21,128],[10,-7,128],[13,1,128],[14,3,128]],[[1,7,128],[2,-7,384],[5,1,384],[6,1,128],[8,89,128],[11,-7,128],[12,9,128],[15,-1,128]]],
    [[[0,-857,384],[3,7,384],[4,-1,128],[7,1,384],[9,7,128],[10,-7,128],[13,1,128],[14,3,128]],[[1,7,384],[2,-7,384],[5,1,384],[6,1,128],[8,89,128],[11,-7,128],[12,3,128],[15,-1,128]]],
    [[[0,-857,384],[3,7,384],[4,1,128],[7,-1,384],[9,-7,128],[10,7,128],[13,1,128],[14,3,128]],[[1,-7,384],[2,7,384],[5,1,384],[6,1,128],[8,89,128],[11,-7,128],[12,-3,128],[15,1,128]]],
    [[[0,-857,384],[3,7,384],[4,3,128],[7,-1,384],[9,-21,128],[10,7,128],[13,1,128],[14,3,128]],[[1,-7,128],[2,7,384],[5,1,384],[6,1,128],[8,89,128],[11,-7,128],[12,-9,128],[15,1,128]]],
    [[[0,-857,384],[4,-1,32],[7,1,384],[9,7,32],[10,-7,128],[13,1,128]],[[1,7,96],[2,-7,384],[5,1,384],[8,89,128],[12,3,32],[15,-1,128]]],
    [[[0,-857,384],[4,-3,128],[7,1,192],[9,21,128],[10,-7,64],[13,1,128]],[[1,7,128],[2,-7,192],[5,1,384],[8,89,128],[12,9,128],[15,-1,64]]],
    [[[0,-857,384],[4,-1,64],[7,-1,384],[9,7,64],[10,7,128],[13,1,128]],[[1,7,192],[2,7,384],[5,1,384],[8,89,128],[12,3,64],[15,1,128]]],
    [[[0,-857,384],[4,-1,64],[7,1,384],[9,7,64],[10,-7,128],[13,1,128]],[[1,7,192],[2,-7,384],[5,1,384],[8,89,128],[12,3,64],[15,-1,128]]],
    [[[0,-857,384],[4,-1,128],[7,1,192],[9,7,128],[10,-7,64],[13,1,128]],[[1,7,384],[2,-7,192],[5,1,384],[8,89,128],[12,3,128],[15,-1,64]]],
    [[[0,-857,384],[4,-1,128],[9,7,128],[13,1,128]],[[1,7,384],[5,1,384],[8,89,128],[12,3,128]]],
    [[[0,-857,384],[4,1,128],[7,-1,192],[9,-7,128],[10,7,64],[13,1,128]],[[1,-7,384],[2,7,192],[5,1,384],[8,89,128],[12,-3,128],[15,1,64]]],
    [[[0,-857,384],[4,1,128],[9,-7,128],[13,1,128]],[[1,-7,384],[5,1,384],[8,89,128],[12,-3,128]]],
    [[[0,-857,384],[4,1,64],[7,-1,384],[9,-7,64],[10,7,128],[13,1,128]],[[1,-7,192],[2,7,384],[5,1,384],[8,89,128],[12,-3,64],[15,1,128]]],
    [[[0,-857,384],[4,1,64],[7,1,384],[9,-7,64],[10,-7,128],[13,1,128]],[[1,-7,192],[2,-7,384],[5,1,384],[8,89,128],[12,-3,64],[15,-1,128]]],
    [[[0,-857,384],[4,3,128],[7,-1,192],[9,-21,128],[10,7,64],[13,1,128]],[[1,-7,128],[2,7,192],[5,1,384],[8,89,128],[12,-9,128],[15,1,64]]],
    [[[0,-857,384],[4,1,32],[7,-1,384],[9,-7,32],[10,7,128],[13,1,128]],[[1,-7,96],[2,7,384],[5,1,384],[8,89,128],[12,-3,32],[15,1,128]]],
    [[[0,-857,384],[7,-1,384],[10,7,128],[13,1,128]],[[2,7,384],[5,1,384],[8,89,128],[15,1,128]]],
    [[[0,-857,384],[7,1,384],[10,-7,128],[13,1,128]],[[2,-7,384],[5,1,384],[8,89,128],[15,-1,128]]],
    [[[0,-107,48],[3,-1,48],[9,-3,16],[10,1,16]],[[1,-1,16],[2,1,48],[8,11,16],[11,1,16]]],
    [[[0,-107,48],[3,-1,48],[9,-1,16],[10,-1,16]],[[1,-1,48],[2,-1,48],[8,11,16],[11,1,16]]],
    [[[0,-107,48],[3,-1,48],[9,-1,16],[10,1,16]],[[1,-1,48],[2,1,48],[8,11,16],[11,1,16]]],
    [[[0,-107,48],[3,-1,48],[9,1,16],[10,-1,16]],[[1,1,48],[2,-1,48],[8,11,16],[11,1,16]]],
    [[[0,-107,48],[3,-1,48],[9,1,16],[10,1,16]],[[1,1,48],[2,1,48],[8,11,16],[11,1,16]]],
    [[[0,-107,48],[3,-1,48],[9,3,16],[10,-1,16]],[[1,1,16],[2,-1,48],[8,11,16],[11,1,16]]],
    [[[0,-107,48],[3,1,48],[9,-3,16],[10,1,16]],[[1,-1,16],[2,1,48],[8,11,16],[11,-1,16]]],
    [[[0,-107,48],[3,1,48],[9,-1,16],[10,1,16]],[[1,-1,48],[2,1,48],[8,11,16],[11,-1,16]]],
    [[[0,-107,48],[3,1,48],[9,1,16],[10,-1,16]],[[1,1,48],[2,-1,48],[8,11,16],[11,-1,16]]],
    [[[0,-107,48],[3,1,48],[9,3,16],[10,-1,16]],[[1,1,16],[2,-1,48],[8,11,16],[11,-1,16]]],
    [[[0,-107,48],[9,-1,4],[10,1,16]],[[1,-1,12],[2,1,48],[8,11,16]]],
    [[[0,-107,48],[9,-3,16],[10,1,8]],[[1,-1,16],[2,1,24],[8,11,16]]],
    [[[0,-107,48],[9,-1,8],[10,-1,16]],[[1,-1,24],[2,-1,48],[8,11,16]]],
    [[[0,-107,48],[9,-1,8],[10,1,16]],[[1,-1,24],[2,1,48],[8,11,16]]],
    [[[0,-107,48],[9,-1,16]],[[1,-1,48],[8,11,16]]],
    [[[0,-107,48],[9,-1,16],[10,1,8]],[[1,-1,48],[2,1,24],[8,11,16]]],
    [[[0,-107,48],[9,1,16]],[[1,1,48],[8,11,16]]],
    [[[0,-107,48],[9,1,16],[10,-1,8]],[[1,1,48],[2,-1,24],[8,11,16]]],
    [[[0,-107,48],[9,1,8],[10,-1,16]],[[1,1,24],[2,-1,48],[8,11,16]]],
    [[[0,-107,48],[9,1,8],[10,1,16]],[[1,1,24],[2,1,48],[8,11,16]]],
    [[[0,-107,48],[9,3,16],[10,-1,8]],[[1,1,16],[2,-1,24],[8,11,16]]],
    [[[0,-107,48],[9,1,4],[10,-1,16]],[[1,1,12],[2,-1,48],[8,11,16]]],
    [[[0,-107,48],[10,-1,16]],[[2,-1,48],[8,11,16]]],
    [[[0,-107,48],[10,1,16]],[[2,1,48],[8,11,16]]],
    [[[0,-569,256],[3,-7,768],[4,-11,256],[7,1,256],[9,77,256],[10,-21,256],[13,3,256],[14,-3,256]],[[1,77,768],[2,-7,256],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,33,256],[15,-3,256]]],
    [[[0,-569,256],[3,-7,768],[4,-5,256],[7,-1,256],[9,35,256],[10,21,256],[13,3,256],[14,-3,256]],[[1,35,768],[2,7,256],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,15,256],[15,3,256]]],
    [[[0,-569,256],[3,-7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,3,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-569,256],[3,-7,768],[4,-3,256],[7,1,256],[9,21,256],[10,-21,256],[13,3,256],[14,-3,256]],[[1,7,256],[2,-7,256],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,9,256],[15,-3,256]]],
    [[[0,-569,256],[3,-7,768],[4,-1,256],[7,-1,256],[9,7,256],[10,21,256],[13,3,256],[14,-3,256]],[[1,7,768],[2,7,256],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,3,256],[15,3,256]]],
    [[[0,-569,256],[3,-7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,3,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-569,256],[3,-7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,3,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-569,256],[3,-7,768],[4,1,256],[7,1,256],[9,-7,256],[10,-21,256],[13,3,256],[14,-3,256]],[[1,-7,768],[2,-7,256],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,-3,256],[15,-3,256]]],
    [[[0,-569,256],[3,-7,768],[4,3,256],[7,-1,256],[9,-21,256],[10,21,256],[13,3,256],[14,-3,256]],[[1,-7,256],[2,7,256],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,-9,256],[15,3,256]]],
    [[[0,-569,256],[3,-7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,3,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-569,256],[3,-7,768],[4,5,256],[7,1,256],[9,-35,256],[10,-21,256],[13,3,256],[14,-3,256]],[[1,-35,768],[2,-7,256],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,-15,256],[15,-3,256]]],
    [[[0,-569,256],[3,-7,768],[4,11,256],[7,-1,256],[9,-77,256],[10,21,256],[13,3,256],[14,-3,256]],[[1,-77,768],[2,7,256],[5,1,256],[6,-1,256],[8,171,256],[11,7,256],[12,-33,256],[15,3,256]]],
    [[[0,-569,256],[3,7,768],[4,-9,256],[7,1,256],[9,63,256],[10,-21,256],[13,3,256],[14,3,256]],[[1,21,256],[2,-7,256],[5,1,256],[6,1,256],[8,171,256],[11,-7,256],[12,27,256],[15,-3,256]]],
    [[[0,-569,256],[3,7,768],[4,-5,256],[7,1,256],[9,35,256],[10,-21,256],[13,3,256],[14,3,256]],[[1,35,768],[2,-7,256],[5,1,256],[6,1,256],[8,171,256],[11,-7,256],[12,15,256],[15,-3,256]]],
    [[[0,-569,256],[3,7,768],[4,-3,256],[7,1,768],[9,21,256],[10,-7,256],[13,3,256],[14,3,256]],[[1,7,256],[2,-7,768],[5,1,256],[6,1,256],[8,171,256],[11,-7,256],[12,9,256],[15,-1,256]]],
    [[[0,-569,256],[3,7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,3,256],[14,3,256]],[[1,7,768],[2,7,768],[5,1,256],[6,1,256],[8,171,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-569,256],[3,7,768],[4,-1,256],[7,1,256],[9,7,256],[10,-21,256],[13,3,256],[14,3,256]],[[1,7,768],[2,-7,256],[5,1,256],[6,1,256],[8,171,256],[11,-7,256],[12,3,256],[15,-3,256]]],
    [[[0,-569,256],[3,7,768],[4,1,256],[7,-1,256],[9,-7,256],[10,21,256],[13,3,256],[14,3,256]],[[1,-7,768],[2,7,256],[5,1,256],[6,1,256],[8,171,256],[11,-7,256],[12,-3,256],[15,3,256]]],
    [[[0,-569,256],[3,7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,3,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,1,256],[6,1,256],[8,171,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-569,256],[3,7,768],[4,3,256],[7,-1,768],[9,-21,256],[10,7,256],[13,3,256],[14,3,256]],[[1,-7,256],[2,7,768],[5,1,256],[6,1,256],[8,171,256],[11,-7,256],[12,-9,256],[15,1,256]]],
    [[[0,-569,256],[3,7,768],[4,5,256],[7,-1,256],[9,-35,256],[10,21,256],[13,3,256],[14,3,256]],[[1,-35,768],[2,7,256],[5,1,256],[6,1,256],[8,171,256],[11,-7,256],[12,-15,256],[15,3,256]]],
    [[[0,-569,256],[3,7,768],[4,9,256],[7,-1,256],[9,-63,256],[10,21,256],[13,3,256],[14,3,256]],[[1,-21,256],[2,7,256],[5,1,256],[6,1,256],[8,171,256],[11,-7,256],[12,-27,256],[15,3,256]]],
    [[[0,-71,32],[3,-1,96],[9,-11,32],[10,3,32]],[[1,-11,96],[2,1,32],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,-1,96],[9,-5,32],[10,-3,32]],[[1,-5,96],[2,-1,32],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,-1,96],[9,-3,32],[10,3,32]],[[1,-1,32],[2,1,32],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,-1,96],[9,-1,32],[10,-3,32]],[[1,-1,96],[2,-1,32],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,-1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,-1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,-1,96],[9,1,32],[10,3,32]],[[1,1,96],[2,1,32],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,-1,96],[9,3,32],[10,-3,32]],[[1,1,32],[2,-1,32],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,-1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,-1,96],[9,5,32],[10,3,32]],[[1,5,96],[2,1,32],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,-1,96],[9,11,32],[10,-3,32]],[[1,11,96],[2,-1,32],[8,21,32],[11,1,32]]],
    [[[0,-71,32],[3,1,96],[9,-9,32],[10,3,32]],[[1,-3,32],[2,1,32],[8,21,32],[11,-1,32]]],
    [[[0,-71,32],[3,1,96],[9,-5,32],[10,3,32]],[[1,-5,96],[2,1,32],[8,21,32],[11,-1,32]]],
    [[[0,-71,32],[3,1,96],[9,-3,32],[10,1,32]],[[1,-1,32],[2,1,96],[8,21,32],[11,-1,32]]],
    [[[0,-71,32],[3,1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,21,32],[11,-1,32]]],
    [[[0,-71,32],[3,1,96],[9,-1,32],[10,3,32]],[[1,-1,96],[2,1,32],[8,21,32],[11,-1,32]]],
    [[[0,-71,32],[3,1,96],[9,1,32],[10,-3,32]],[[1,1,96],[2,-1,32],[8,21,32],[11,-1,32]]],
    [[[0,-71,32],[3,1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,21,32],[11,-1,32]]],
    [[[0,-71,32],[3,1,96],[9,3,32],[10,-1,32]],[[1,1,32],[2,-1,96],[8,21,32],[11,-1,32]]],
    [[[0,-71,32],[3,1,96],[9,5,32],[10,-3,32]],[[1,5,96],[2,-1,32],[8,21,32],[11,-1,32]]],
    [[[0,-71,32],[3,1,96],[9,9,32],[10,-3,32]],[[1,3,32],[2,-1,32],[8,21,32],[11,-1,32]]],
    [[[0,-425,192],[3,-7,384],[4,-1,64],[7,1,384],[9,7,64],[10,-7,128],[13,1,64],[14,-3,128]],[[1,7,192],[2,-7,384],[5,1,192],[6,-1,128],[8,41,64],[11,7,128],[12,3,64],[15,-1,128]]],
    [[[0,-425,192],[3,-7,384],[4,1,64],[7,-1,384],[9,-7,64],[10,7,128],[13,1,64],[14,-3,128]],[[1,-7,192],[2,7,384],[5,1,192],[6,-1,128],[8,41,64],[11,7,128],[12,-3,64],[15,1,128]]],
    [[[0,-425,192],[3,-7,384],[7,-1,384],[10,7,128],[13,1,64],[14,-3,128]],[[2,7,384],[5,1,192],[6,-1,128],[8,41,64],[11,7,128],[15,1,128]]],
    [[[0,-425,192],[3,-7,384],[7,1,384],[10,-7,128],[13,1,64],[14,-3,128]],[[2,-7,384],[5,1,192],[6,-1,128],[8,41,64],[11,7,128],[15,-1,128]]],
    [[[0,-425,192],[4,-3,128],[7,-1,384],[9,21,128],[10,7,128],[13,1,64]],[[1,7,128],[2,7,384],[5,1,192],[8,41,64],[12,9,128],[15,1,128]]],
    [[[0,-425,192],[4,-3,128],[7,1,384],[9,21,128],[10,-7,128],[13,1,64]],[[1,7,128],[2,-7,384],[5,1,192],[8,41,64],[12,9,128],[15,-1,128]]],
    [[[0,-425,192],[4,-1,64],[7,1,192],[9,7,64],[10,-7,64],[13,1,64]],[[1,7,192],[2,-7,192],[5,1,192],[8,41,64],[12,3,64],[15,-1,64]]],
    [[[0,-425,192],[4,-1,128],[7,-1,384],[9,7,128],[10,7,128],[13,1,64]],[[1,7,384],[2,7,384],[5,1,192],[8,41,64],[12,3,128],[15,1,128]]],
    [[[0,-425,192],[4,-1,128],[7,1,384],[9,7,128],[10,-7,128],[13,1,64]],[[1,7,384],[2,-7,384],[5,1,192],[8,41,64],[12,3,128],[15,-1,128]]],
    [[[0,-425,192],[4,1,128],[7,-1,384],[9,-7,128],[10,7,128],[13,1,64]],[[1,-7,384],[2,7,384],[5,1,192],[8,41,64],[12,-3,128],[15,1,128]]],
    [[[0,-425,192],[4,1,128],[7,1,384],[9,-7,128],[10,-7,128],[13,1,64]],[[1,-7,384],[2,-7,384],[5,1,192],[8,41,64],[12,-3,128],[15,-1,128]]],
    [[[0,-425,192],[4,1,64],[7,-1,192],[9,-7,64],[10,7,64],[13,1,64]],[[1,-7,192],[2,7,192],[5,1,192],[8,41,64],[12,-3,64],[15,1,64]]],
    [[[0,-425,192],[4,3,128],[7,-1,384],[9,-21,128],[10,7,128],[13,1,64]],[[1,-7,128],[2,7,384],[5,1,192],[8,41,64],[12,-9,128],[15,1,128]]],
    [[[0,-425,192],[4,3,128],[7,1,384],[9,-21,128],[10,-7,128],[13,1,64]],[[1,-7,128],[2,-7,384],[5,1,192],[8,41,64],[12,-9,128],[15,-1,128]]],
    [[[0,-425,192],[7,-1,192],[10,7,64],[13,1,64]],[[2,7,192],[5,1,192],[8,41,64],[15,1,64]]],
    [[[0,-425,192],[7,1,192],[10,-7,64],[13,1,64]],[[2,-7,192],[5,1,192],[8,41,64],[15,-1,64]]],
    [[[0,-425,192],[13,1,64]],[[5,1,192],[8,41,64]]],
    [[[0,-53,24],[3,-1,48],[9,-1,8],[10,1,16]],[[1,-1,24],[2,1,48],[8,5,8],[11,1,16]]],
    [[[0,-53,24],[3,-1,48],[9,1,8],[10,-1,16]],[[1,1,24],[2,-1,48],[8,5,8],[11,1,16]]],
    [[[0,-53,24],[3,-1,48],[10,-1,16]],[[2,-1,48],[8,5,8],[11,1,16]]],
    [[[0,-53,24],[3,-1,48],[10,1,16]],[[2,1,48],[8,5,8],[11,1,16]]],
    [[[0,-53,24],[9,-3,16],[10,-1,16]],[[1,-1,16],[2,-1,48],[8,5,8]]],
    [[[0,-53,24],[9,-3,16],[10,1,16]],[[1,-1,16],[2,1,48],[8,5,8]]],
    [[[0,-53,24],[9,-1,8],[10,1,8]],[[1,-1,24],[2,1,24],[8,5,8]]],
    [[[0,-53,24],[9,-1,16],[10,-1,16]],[[1,-1,48],[2,-1,48],[8,5,8]]],
    [[[0,-53,24],[9,-1,16],[10,1,16]],[[1,-1,48],[2,1,48],[8,5,8]]],
    [[[0,-53,24],[9,1,16],[10,-1,16]],[[1,1,48],[2,-1,48],[8,5,8]]],
    [[[0,-53,24],[9,1,16],[10,1,16]],[[1,1,48],[2,1,48],[8,5,8]]],
    [[[0,-53,24],[9,1,8],[10,-1,8]],[[1,1,24],[2,-1,24],[8,5,8]]],
    [[[0,-53,24],[9,3,16],[10,-1,16]],[[1,1,16],[2,-1,48],[8,5,8]]],
    [[[0,-53,24],[9,3,16],[10,1,16]],[[1,1,16],[2,1,48],[8,5,8]]],
    [[[0,-53,24],[10,-1,8]],[[2,-1,24],[8,5,8]]],
    [[[0,-53,24],[10,1,8]],[[2,1,24],[8,5,8]]],
    [[[0,-1693,768],[3,-7,768],[4,-7,256],[7,1,768],[9,49,256],[10,-7,256],[13,5,256],[14,-3,256]],[[1,49,768],[2,-7,768],[5,5,768],[6,-1,256],[8,157,256],[11,7,256],[12,21,256],[15,-1,256]]],
    [[[0,-1693,768],[3,-7,768],[4,-5,256],[7,-1,768],[9,35,256],[10,7,256],[13,5,256],[14,-3,256]],[[1,35,768],[2,7,768],[5,5,768],[6,-1,256],[8,157,256],[11,7,256],[12,15,256],[15,1,256]]],
    [[[0,-1693,768],[3,-7,768],[4,-3,256],[7,1,768],[9,21,256],[10,-7,256],[13,5,256],[14,-3,256]],[[1,7,256],[2,-7,768],[5,5,768],[6,-1,256],[8,157,256],[11,7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1693,768],[3,-7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,5,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,5,768],[6,-1,256],[8,157,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-1693,768],[3,-7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,5,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,5,768],[6,-1,256],[8,157,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1693,768],[3,-7,768],[4,3,256],[7,-1,768],[9,-21,256],[10,7,256],[13,5,256],[14,-3,256]],[[1,-7,256],[2,7,768],[5,5,768],[6,-1,256],[8,157,256],[11,7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1693,768],[3,-7,768],[4,5,256],[7,1,768],[9,-35,256],[10,-7,256],[13,5,256],[14,-3,256]],[[1,-35,768],[2,-7,768],[5,5,768],[6,-1,256],[8,157,256],[11,7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1693,768],[3,-7,768],[4,7,256],[7,-1,768],[9,-49,256],[10,7,256],[13,5,256],[14,-3,256]],[[1,-49,768],[2,7,768],[5,5,768],[6,-1,256],[8,157,256],[11,7,256],[12,-21,256],[15,1,256]]],
    [[[0,-1693,768],[3,7,768],[4,-7,256],[7,-1,768],[9,49,256],[10,7,256],[13,5,256],[14,3,256]],[[1,49,768],[2,7,768],[5,5,768],[6,1,256],[8,157,256],[11,-7,256],[12,21,256],[15,1,256]]],
    [[[0,-1693,768],[3,7,768],[4,-5,256],[7,1,768],[9,35,256],[10,-7,256],[13,5,256],[14,3,256]],[[1,35,768],[2,-7,768],[5,5,768],[6,1,256],[8,157,256],[11,-7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1693,768],[3,7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,5,256],[14,3,256]],[[1,7,256],[2,7,768],[5,5,768],[6,1,256],[8,157,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-1693,768],[3,7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,5,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,5,768],[6,1,256],[8,157,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1693,768],[3,7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,5,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,5,768],[6,1,256],[8,157,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1693,768],[3,7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,5,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,5,768],[6,1,256],[8,157,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1693,768],[3,7,768],[4,5,256],[7,-1,768],[9,-35,256],[10,7,256],[13,5,256],[14,3,256]],[[1,-35,768],[2,7,768],[5,5,768],[6,1,256],[8,157,256],[11,-7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1693,768],[3,7,768],[4,7,256],[7,1,768],[9,-49,256],[10,-7,256],[13,5,256],[14,3,256]],[[1,-49,768],[2,-7,768],[5,5,768],[6,1,256],[8,157,256],[11,-7,256],[12,-21,256],[15,-1,256]]],
    [[[0,-211,96],[3,-1,96],[9,-7,32],[10,1,32]],[[1,-7,96],[2,1,96],[8,19,32],[11,1,32]]],
    [[[0,-211,96],[3,-1,96],[9,-5,32],[10,-1,32]],[[1,-5,96],[2,-1,96],[8,19,32],[11,1,32]]],
    [[[0,-211,96],[3,-1,96],[9,-3,32],[10,1,32]],[[1,-1,32],[2,1,96],[8,19,32],[11,1,32]]],
    [[[0,-211,96],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,19,32],[11,1,32]]],
    [[[0,-211,96],[3,-1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,19,32],[11,1,32]]],
    [[[0,-211,96],[3,-1,96],[9,3,32],[10,-1,32]],[[1,1,32],[2,-1,96],[8,19,32],[11,1,32]]],
    [[[0,-211,96],[3,-1,96],[9,5,32],[10,1,32]],[[1,5,96],[2,1,96],[8,19,32],[11,1,32]]],
    [[[0,-211,96],[3,-1,96],[9,7,32],[10,-1,32]],[[1,7,96],[2,-1,96],[8,19,32],[11,1,32]]],
    [[[0,-211,96],[3,1,96],[9,-7,32],[10,-1,32]],[[1,-7,96],[2,-1,96],[8,19,32],[11,-1,32]]],
    [[[0,-211,96],[3,1,96],[9,-5,32],[10,1,32]],[[1,-5,96],[2,1,96],[8,19,32],[11,-1,32]]],
    [[[0,-211,96],[3,1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,19,32],[11,-1,32]]],
    [[[0,-211,96],[3,1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,19,32],[11,-1,32]]],
    [[[0,-211,96],[3,1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,19,32],[11,-1,32]]],
    [[[0,-211,96],[3,1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,19,32],[11,-1,32]]],
    [[[0,-211,96],[3,1,96],[9,5,32],[10,-1,32]],[[1,5,96],[2,-1,96],[8,19,32],[11,-1,32]]],
    [[[0,-211,96],[3,1,96],[9,7,32],[10,1,32]],[[1,7,96],[2,1,96],[8,19,32],[11,-1,32]]],
    [[[0,-281,128],[3,-7,384],[4,-1,64],[9,7,64],[13,3,128],[14,-3,128]],[[1,7,192],[5,1,128],[6,-1,128],[8,75,128],[11,7,128],[12,3,64]]],
    [[[0,-281,128],[3,-7,384],[4,1,64],[9,-7,64],[13,3,128],[14,-3,128]],[[1,-7,192],[5,1,128],[6,-1,128],[8,75,128],[11,7,128],[12,-3,64]]],
    [[[0,-281,128],[3,-7,384],[13,3,128],[14,-3,128]],[[5,1,128],[6,-1,128],[8,75,128],[11,7,128]]],
    [[[0,-281,128],[3,7,384],[4,-1,64],[9,7,64],[13,3,128],[14,3,128]],[[1,7,192],[5,1,128],[6,1,128],[8,75,128],[11,-7,128],[12,3,64]]],
    [[[0,-281,128],[3,7,384],[4,1,64],[9,-7,64],[13,3,128],[14,3,128]],[[1,-7,192],[5,1,128],[6,1,128],[8,75,128],[11,-7,128],[12,-3,64]]],
    [[[0,-281,128],[4,-3,128],[9,21,128],[13,3,128]],[[1,7,128],[5,1,128],[8,75,128],[12,9,128]]],
    [[[0,-281,128],[4,-1,128],[9,7,128],[13,3,128]],[[1,7,384],[5,1,128],[8,75,128],[12,3,128]]],
    [[[0,-281,128],[4,1,128],[9,-7,128],[13,3,128]],[[1,-7,384],[5,1,128],[8,75,128],[12,-3,128]]],
    [[[0,-281,128],[4,3,128],[9,-21,128],[13,3,128]],[[1,-7,128],[5,1,128],[8,75,128],[12,-9,128]]],
    [[[0,-281,128],[7,-1,384],[10,7,128],[13,3,128]],[[2,7,384],[5,1,128],[8,75,128],[15,1,128]]],
    [[[0,-281,128],[7,1,384],[10,-7,128],[13,3,128]],[[2,-7,384],[5,1,128],[8,75,128],[15,-1,128]]],
    [[[0,-35,16],[3,-1,48]],[[8,9,16],[11,1,16]]],
    [[[0,-35,16],[3,-1,48],[9,-1,8]],[[1,-1,24],[8,9,16],[11,1,16]]],
    [[[0,-35,16],[3,-1,48],[9,1,8]],[[1,1,24],[8,9,16],[11,1,16]]],
    [[[0,-35,16],[3,1,48],[9,-1,8]],[[1,-1,24],[8,9,16],[11,-1,16]]],
    [[[0,-35,16],[3,1,48],[9,1,8]],[[1,1,24],[8,9,16],[11,-1,16]]],
    [[[0,-35,16],[9,-3,16]],[[1,-1,16],[8,9,16]]],
    [[[0,-35,16],[9,-1,16]],[[1,-1,48],[8,9,16]]],
    [[[0,-35,16],[9,1,16]],[[1,1,48],[8,9,16]]],
    [[[0,-35,16],[9,3,16]],[[1,1,16],[8,9,16]]],
    [[[0,-35,16],[10,-1,16]],[[2,-1,48],[8,9,16]]],
    [[[0,-35,16],[10,1,16]],[[2,1,48],[8,9,16]]],
    [[[0,-1679,768],[3,-7,768],[4,-7,256],[7,-1,768],[9,49,256],[10,7,256],[13,7,256],[14,-3,256]],[[1,49,768],[2,7,768],[5,7,768],[6,-1,256],[8,143,256],[11,7,256],[12,21,256],[15,1,256]]],
    [[[0,-1679,768],[3,-7,768],[4,-5,256],[7,1,768],[9,35,256],[10,-7,256],[13,7,256],[14,-3,256]],[[1,35,768],[2,-7,768],[5,7,768],[6,-1,256],[8,143,256],[11,7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1679,768],[3,-7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,7,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,7,768],[6,-1,256],[8,143,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-1679,768],[3,-7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,7,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,7,768],[6,-1,256],[8,143,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1679,768],[3,-7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,7,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,7,768],[6,-1,256],[8,143,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1679,768],[3,-7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,7,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,7,768],[6,-1,256],[8,143,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1679,768],[3,-7,768],[4,5,256],[7,-1,768],[9,-35,256],[10,7,256],[13,7,256],[14,-3,256]],[[1,-35,768],[2,7,768],[5,7,768],[6,-1,256],[8,143,256],[11,7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1679,768],[3,-7,768],[4,7,256],[7,1,768],[9,-49,256],[10,-7,256],[13,7,256],[14,-3,256]],[[1,-49,768],[2,-7,768],[5,7,768],[6,-1,256],[8,143,256],[11,7,256],[12,-21,256],[15,-1,256]]],
    [[[0,-1679,768],[3,7,768],[4,-7,256],[7,1,768],[9,49,256],[10,-7,256],[13,7,256],[14,3,256]],[[1,49,768],[2,-7,768],[5,7,768],[6,1,256],[8,143,256],[11,-7,256],[12,21,256],[15,-1,256]]],
    [[[0,-1679,768],[3,7,768],[4,-5,256],[7,-1,768],[9,35,256],[10,7,256],[13,7,256],[14,3,256]],[[1,35,768],[2,7,768],[5,7,768],[6,1,256],[8,143,256],[11,-7,256],[12,15,256],[15,1,256]]],
    [[[0,-1679,768],[3,7,768],[4,-3,256],[7,1,768],[9,21,256],[10,-7,256],[13,7,256],[14,3,256]],[[1,7,256],[2,-7,768],[5,7,768],[6,1,256],[8,143,256],[11,-7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1679,768],[3,7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,7,256],[14,3,256]],[[1,7,768],[2,7,768],[5,7,768],[6,1,256],[8,143,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-1679,768],[3,7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,7,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,7,768],[6,1,256],[8,143,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1679,768],[3,7,768],[4,3,256],[7,-1,768],[9,-21,256],[10,7,256],[13,7,256],[14,3,256]],[[1,-7,256],[2,7,768],[5,7,768],[6,1,256],[8,143,256],[11,-7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1679,768],[3,7,768],[4,5,256],[7,1,768],[9,-35,256],[10,-7,256],[13,7,256],[14,3,256]],[[1,-35,768],[2,-7,768],[5,7,768],[6,1,256],[8,143,256],[11,-7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1679,768],[3,7,768],[4,7,256],[7,-1,768],[9,-49,256],[10,7,256],[13,7,256],[14,3,256]],[[1,-49,768],[2,7,768],[5,7,768],[6,1,256],[8,143,256],[11,-7,256],[12,-21,256],[15,1,256]]],
    [[[0,-209,96],[3,-7,384],[4,-1,64],[7,-1,384],[9,7,64],[10,7,128],[13,1,32],[14,-3,128]],[[1,7,192],[2,7,384],[5,1,96],[6,-1,128],[8,17,32],[11,7,128],[12,3,64],[15,1,128]]],
    [[[0,-209,96],[3,-7,384],[4,-1,64],[7,1,384],[9,7,64],[10,-7,128],[13,1,32],[14,-3,128]],[[1,7,192],[2,-7,384],[5,1,96],[6,-1,128],[8,17,32],[11,7,128],[12,3,64],[15,-1,128]]],
    [[[0,-209,96],[3,-7,384],[4,1,64],[7,-1,384],[9,-7,64],[10,7,128],[13,1,32],[14,-3,128]],[[1,-7,192],[2,7,384],[5,1,96],[6,-1,128],[8,17,32],[11,7,128],[12,-3,64],[15,1,128]]],
    [[[0,-209,96],[3,-7,384],[4,1,64],[7,1,384],[9,-7,64],[10,-7,128],[13,1,32],[14,-3,128]],[[1,-7,192],[2,-7,384],[5,1,96],[6,-1,128],[8,17,32],[11,7,128],[12,-3,64],[15,-1,128]]],
    [[[0,-209,96],[3,-7,384],[7,-1,384],[10,7,128],[13,1,32],[14,-3,128]],[[2,7,384],[5,1,96],[6,-1,128],[8,17,32],[11,7,128],[15,1,128]]],
    [[[0,-209,96],[3,-7,384],[7,1,384],[10,-7,128],[13,1,32],[14,-3,128]],[[2,-7,384],[5,1,96],[6,-1,128],[8,17,32],[11,7,128],[15,-1,128]]],
    [[[0,-209,96],[3,-1,96],[9,-7,32],[10,-1,32]],[[1,-7,96],[2,-1,96],[8,17,32],[11,1,32]]],
    [[[0,-209,96],[3,-1,96],[9,-5,32],[10,1,32]],[[1,-5,96],[2,1,96],[8,17,32],[11,1,32]]],
    [[[0,-209,96],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,17,32],[11,1,32]]],
    [[[0,-209,96],[3,-1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,17,32],[11,1,32]]],
    [[[0,-209,96],[3,-1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,17,32],[11,1,32]]],
    [[[0,-209,96],[3,-1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,17,32],[11,1,32]]],
    [[[0,-209,96],[3,-1,96],[9,5,32],[10,-1,32]],[[1,5,96],[2,-1,96],[8,17,32],[11,1,32]]],
    [[[0,-209,96],[3,-1,96],[9,7,32],[10,1,32]],[[1,7,96],[2,1,96],[8,17,32],[11,1,32]]],
    [[[0,-209,96],[3,1,96],[9,-7,32],[10,1,32]],[[1,-7,96],[2,1,96],[8,17,32],[11,-1,32]]],
    [[[0,-209,96],[3,1,96],[9,-5,32],[10,-1,32]],[[1,-5,96],[2,-1,96],[8,17,32],[11,-1,32]]],
    [[[0,-209,96],[3,1,96],[9,-3,32],[10,1,32]],[[1,-1,32],[2,1,96],[8,17,32],[11,-1,32]]],
    [[[0,-209,96],[3,1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,17,32],[11,-1,32]]],
    [[[0,-209,96],[3,1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,17,32],[11,-1,32]]],
    [[[0,-209,96],[3,1,96],[9,3,32],[10,-1,32]],[[1,1,32],[2,-1,96],[8,17,32],[11,-1,32]]],
    [[[0,-209,96],[3,1,96],[9,5,32],[10,1,32]],[[1,5,96],[2,1,96],[8,17,32],[11,-1,32]]],
    [[[0,-209,96],[3,1,96],[9,7,32],[10,-1,32]],[[1,7,96],[2,-1,96],[8,17,32],[11,-1,32]]],
    [[[0,-209,96],[4,-3,128],[7,-1,384],[9,21,128],[10,7,128],[13,1,32]],[[1,7,128],[2,7,384],[5,1,96],[8,17,32],[12,9,128],[15,1,128]]],
    [[[0,-209,96],[4,-3,128],[7,1,384],[9,21,128],[10,-7,128],[13,1,32]],[[1,7,128],[2,-7,384],[5,1,96],[8,17,32],[12,9,128],[15,-1,128]]],
    [[[0,-209,96],[4,-1,64],[7,1,192],[9,7,64],[10,-7,64],[13,1,32]],[[1,7,192],[2,-7,192],[5,1,96],[8,17,32],[12,3,64],[15,-1,64]]],
    [[[0,-209,96],[4,-1,128],[7,-1,384],[9,7,128],[10,7,128],[13,1,32]],[[1,7,384],[2,7,384],[5,1,96],[8,17,32],[12,3,128],[15,1,128]]],
    [[[0,-209,96],[4,-1,128],[7,1,384],[9,7,128],[10,-7,128],[13,1,32]],[[1,7,384],[2,-7,384],[5,1,96],[8,17,32],[12,3,128],[15,-1,128]]],
    [[[0,-209,96],[4,1,128],[7,-1,384],[9,-7,128],[10,7,128],[13,1,32]],[[1,-7,384],[2,7,384],[5,1,96],[8,17,32],[12,-3,128],[15,1,128]]],
    [[[0,-209,96],[4,1,128],[7,1,384],[9,-7,128],[10,-7,128],[13,1,32]],[[1,-7,384],[2,-7,384],[5,1,96],[8,17,32],[12,-3,128],[15,-1,128]]],
    [[[0,-209,96],[4,1,64],[7,-1,192],[9,-7,64],[10,7,64],[13,1,32]],[[1,-7,192],[2,7,192],[5,1,96],[8,17,32],[12,-3,64],[15,1,64]]],
    [[[0,-209,96],[4,3,128],[7,-1,384],[9,-21,128],[10,7,128],[13,1,32]],[[1,-7,128],[2,7,384],[5,1,96],[8,17,32],[12,-9,128],[15,1,128]]],
    [[[0,-209,96],[4,3,128],[7,1,384],[9,-21,128],[10,-7,128],[13,1,32]],[[1,-7,128],[2,-7,384],[5,1,96],[8,17,32],[12,-9,128],[15,-1,128]]],
    [[[0,-555,256],[3,-7,768],[4,-3,256],[7,-1,256],[9,21,256],[10,21,256],[13,9,256],[14,-3,256]],[[1,7,256],[2,7,256],[5,3,256],[6,-1,256],[8,129,256],[11,7,256],[12,9,256],[15,3,256]]],
    [[[0,-555,256],[3,-7,768],[4,-1,256],[7,1,256],[9,7,256],[10,-21,256],[13,9,256],[14,-3,256]],[[1,7,768],[2,-7,256],[5,3,256],[6,-1,256],[8,129,256],[11,7,256],[12,3,256],[15,-3,256]]],
    [[[0,-555,256],[3,-7,768],[4,1,256],[7,-1,256],[9,-7,256],[10,21,256],[13,9,256],[14,-3,256]],[[1,-7,768],[2,7,256],[5,3,256],[6,-1,256],[8,129,256],[11,7,256],[12,-3,256],[15,3,256]]],
    [[[0,-555,256],[3,-7,768],[4,3,256],[7,1,256],[9,-21,256],[10,-21,256],[13,9,256],[14,-3,256]],[[1,-7,256],[2,-7,256],[5,3,256],[6,-1,256],[8,129,256],[11,7,256],[12,-9,256],[15,-3,256]]],
    [[[0,-555,256],[3,7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,9,256],[14,3,256]],[[1,7,256],[2,7,768],[5,3,256],[6,1,256],[8,129,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-555,256],[3,7,768],[4,-3,256],[7,1,256],[9,21,256],[10,-21,256],[13,9,256],[14,3,256]],[[1,7,256],[2,-7,256],[5,3,256],[6,1,256],[8,129,256],[11,-7,256],[12,9,256],[15,-3,256]]],
    [[[0,-555,256],[3,7,768],[4,-1,256],[7,-1,256],[9,7,256],[10,21,256],[13,9,256],[14,3,256]],[[1,7,768],[2,7,256],[5,3,256],[6,1,256],[8,129,256],[11,-7,256],[12,3,256],[15,3,256]]],
    [[[0,-555,256],[3,7,768],[4,1,256],[7,1,256],[9,-7,256],[10,-21,256],[13,9,256],[14,3,256]],[[1,-7,768],[2,-7,256],[5,3,256],[6,1,256],[8,129,256],[11,-7,256],[12,-3,256],[15,-3,256]]],
    [[[0,-555,256],[3,7,768],[4,3,256],[7,-1,256],[9,-21,256],[10,21,256],[13,9,256],[14,3,256]],[[1,-7,256],[2,7,256],[5,3,256],[6,1,256],[8,129,256],[11,-7,256],[12,-9,256],[15,3,256]]],
    [[[0,-555,256],[3,7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,9,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,3,256],[6,1,256],[8,129,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-13,6],[3,-1,48],[9,-1,8],[10,-1,16]],[[1,-1,24],[2,-1,48],[8,1,2],[11,1,16]]],
    [[[0,-13,6],[3,-1,48],[9,-1,8],[10,1,16]],[[1,-1,24],[2,1,48],[8,1,2],[11,1,16]]],
    [[[0,-13,6],[3,-1,48],[9,1,8],[10,-1,16]],[[1,1,24],[2,-1,48],[8,1,2],[11,1,16]]],
    [[[0,-13,6],[3,-1,48],[9,1,8],[10,1,16]],[[1,1,24],[2,1,48],[8,1,2],[11,1,16]]],
    [[[0,-13,6],[3,-1,48],[10,-1,16]],[[2,-1,48],[8,1,2],[11,1,16]]],
    [[[0,-13,6],[3,-1,48],[10,1,16]],[[2,1,48],[8,1,2],[11,1,16]]],
    [[[0,-13,6],[9,-3,16],[10,-1,16]],[[1,-1,16],[2,-1,48],[8,1,2]]],
    [[[0,-13,6],[9,-3,16],[10,1,16]],[[1,-1,16],[2,1,48],[8,1,2]]],
    [[[0,-13,6],[9,-1,8],[10,1,8]],[[1,-1,24],[2,1,24],[8,1,2]]],
    [[[0,-13,6],[9,-1,16],[10,-1,16]],[[1,-1,48],[2,-1,48],[8,1,2]]],
    [[[0,-13,6],[9,-1,16],[10,1,16]],[[1,-1,48],[2,1,48],[8,1,2]]],
    [[[0,-13,6],[9,1,16],[10,-1,16]],[[1,1,48],[2,-1,48],[8,1,2]]],
    [[[0,-13,6],[9,1,16],[10,1,16]],[[1,1,48],[2,1,48],[8,1,2]]],
    [[[0,-13,6],[9,1,8],[10,-1,8]],[[1,1,24],[2,-1,24],[8,1,2]]],
    [[[0,-13,6],[9,3,16],[10,-1,16]],[[1,1,16],[2,-1,48],[8,1,2]]],
    [[[0,-13,6],[9,3,16],[10,1,16]],[[1,1,16],[2,1,48],[8,1,2]]],
    [[[0,-829,384],[3,-7,384],[4,-1,128],[7,-1,384],[9,7,128],[10,7,128],[13,5,128],[14,-3,128]],[[1,7,384],[2,7,384],[5,5,384],[6,-1,128],[8,61,128],[11,7,128],[12,3,128],[15,1,128]]],
    [[[0,-829,384],[3,-7,384],[4,-1,128],[7,1,384],[9,7,128],[10,-7,128],[13,5,128],[14,-3,128]],[[1,7,384],[2,-7,384],[5,5,384],[6,-1,128],[8,61,128],[11,7,128],[12,3,128],[15,-1,128]]],
    [[[0,-829,384],[3,-7,384],[4,1,128],[7,-1,384],[9,-7,128],[10,7,128],[13,5,128],[14,-3,128]],[[1,-7,384],[2,7,384],[5,5,384],[6,-1,128],[8,61,128],[11,7,128],[12,-3,128],[15,1,128]]],
    [[[0,-829,384],[3,-7,384],[4,1,128],[7,1,384],[9,-7,128],[10,-7,128],[13,5,128],[14,-3,128]],[[1,-7,384],[2,-7,384],[5,5,384],[6,-1,128],[8,61,128],[11,7,128],[12,-3,128],[15,-1,128]]],
    [[[0,-829,384],[4,-1,64],[7,1,384],[9,7,64],[10,-7,128],[13,5,128]],[[1,7,192],[2,-7,384],[5,5,384],[8,61,128],[12,3,64],[15,-1,128]]],
    [[[0,-829,384],[4,-1,128],[7,1,192],[9,7,128],[10,-7,64],[13,5,128]],[[1,7,384],[2,-7,192],[5,5,384],[8,61,128],[12,3,128],[15,-1,64]]],
    [[[0,-829,384],[4,1,128],[7,-1,192],[9,-7,128],[10,7,64],[13,5,128]],[[1,-7,384],[2,7,192],[5,5,384],[8,61,128],[12,-3,128],[15,1,64]]],
    [[[0,-829,384],[4,1,64],[7,-1,384],[9,-7,64],[10,7,128],[13,5,128]],[[1,-7,192],[2,7,384],[5,5,384],[8,61,128],[12,-3,64],[15,1,128]]],
    [[[0,-829,384],[7,-1,384],[10,7,128],[13,5,128]],[[2,7,384],[5,5,384],[8,61,128],[15,1,128]]],
    [[[0,-829,384],[7,1,384],[10,-7,128],[13,5,128]],[[2,-7,384],[5,5,384],[8,61,128],[15,-1,128]]],
    [[[0,-69,32],[3,-1,96],[9,-3,32],[10,-3,32]],[[1,-1,32],[2,-1,32],[8,15,32],[11,1,32]]],
    [[[0,-69,32],[3,-1,96],[9,-1,32],[10,3,32]],[[1,-1,96],[2,1,32],[8,15,32],[11,1,32]]],
    [[[0,-69,32],[3,-1,96],[9,1,32],[10,-3,32]],[[1,1,96],[2,-1,32],[8,15,32],[11,1,32]]],
    [[[0,-69,32],[3,-1,96],[9,3,32],[10,3,32]],[[1,1,32],[2,1,32],[8,15,32],[11,1,32]]],
    [[[0,-69,32],[3,1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,15,32],[11,-1,32]]],
    [[[0,-69,32],[3,1,96],[9,-3,32],[10,3,32]],[[1,-1,32],[2,1,32],[8,15,32],[11,-1,32]]],
    [[[0,-69,32],[3,1,96],[9,-1,32],[10,-3,32]],[[1,-1,96],[2,-1,32],[8,15,32],[11,-1,32]]],
    [[[0,-69,32],[3,1,96],[9,1,32],[10,3,32]],[[1,1,96],[2,1,32],[8,15,32],[11,-1,32]]],
    [[[0,-69,32],[3,1,96],[9,3,32],[10,-3,32]],[[1,1,32],[2,-1,32],[8,15,32],[11,-1,32]]],
    [[[0,-69,32],[3,1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,15,32],[11,-1,32]]],
    [[[0,-1651,768],[3,-7,768],[4,-5,256],[7,1,768],[9,35,256],[10,-7,256],[13,11,256],[14,-3,256]],[[1,35,768],[2,-7,768],[5,11,768],[6,-1,256],[8,115,256],[11,7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1651,768],[3,-7,768],[4,-3,256],[7,-1,768],[9,21,256],[10,7,256],[13,11,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,11,768],[6,-1,256],[8,115,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-1651,768],[3,-7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,11,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,11,768],[6,-1,256],[8,115,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1651,768],[3,-7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,11,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,11,768],[6,-1,256],[8,115,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1651,768],[3,-7,768],[4,3,256],[7,1,768],[9,-21,256],[10,-7,256],[13,11,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,11,768],[6,-1,256],[8,115,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1651,768],[3,-7,768],[4,5,256],[7,-1,768],[9,-35,256],[10,7,256],[13,11,256],[14,-3,256]],[[1,-35,768],[2,7,768],[5,11,768],[6,-1,256],[8,115,256],[11,7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1651,768],[3,7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,11,256],[14,3,256]],[[1,7,768],[2,7,768],[5,11,768],[6,1,256],[8,115,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-1651,768],[3,7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,11,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,11,768],[6,1,256],[8,115,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-103,48],[3,-1,48],[9,-1,16],[10,-1,16]],[[1,-1,48],[2,-1,48],[8,7,16],[11,1,16]]],
    [[[0,-103,48],[3,-1,48],[9,-1,16],[10,1,16]],[[1,-1,48],[2,1,48],[8,7,16],[11,1,16]]],
    [[[0,-103,48],[3,-1,48],[9,1,16],[10,-1,16]],[[1,1,48],[2,-1,48],[8,7,16],[11,1,16]]],
    [[[0,-103,48],[3,-1,48],[9,1,16],[10,1,16]],[[1,1,48],[2,1,48],[8,7,16],[11,1,16]]],
    [[[0,-103,48],[9,-1,8],[10,1,16]],[[1,-1,24],[2,1,48],[8,7,16]]],
    [[[0,-103,48],[9,-1,16],[10,1,8]],[[1,-1,48],[2,1,24],[8,7,16]]],
    [[[0,-103,48],[9,1,16],[10,-1,8]],[[1,1,48],[2,-1,24],[8,7,16]]],
    [[[0,-103,48],[9,1,8],[10,-1,16]],[[1,1,24],[2,-1,48],[8,7,16]]],
    [[[0,-103,48],[10,-1,16]],[[2,-1,48],[8,7,16]]],
    [[[0,-103,48],[10,1,16]],[[2,1,48],[8,7,16]]],
    [[[0,-137,64],[3,-7,384],[4,-3,128],[9,21,128],[13,3,64],[14,-3,128]],[[1,7,128],[5,1,64],[6,-1,128],[8,27,64],[11,7,128],[12,9,128]]],
    [[[0,-137,64],[3,-7,384],[4,3,128],[9,-21,128],[13,3,64],[14,-3,128]],[[1,-7,128],[5,1,64],[6,-1,128],[8,27,64],[11,7,128],[12,-9,128]]],
    [[[0,-137,64],[4,-3,64],[9,21,64],[13,3,64]],[[1,7,64],[5,1,64],[8,27,64],[12,9,64]]],
    [[[0,-137,64],[4,-1,64],[9,7,64],[13,3,64]],[[1,7,192],[5,1,64],[8,27,64],[12,3,64]]],
    [[[0,-137,64],[4,1,64],[9,-7,64],[13,3,64]],[[1,-7,192],[5,1,64],[8,27,64],[12,-3,64]]],
    [[[0,-137,64],[4,3,64],[9,-21,64],[13,3,64]],[[1,-7,64],[5,1,64],[8,27,64],[12,-9,64]]],
    [[[0,-137,64],[13,3,64]],[[5,1,64],[8,27,64]]],
    [[[0,-205,96],[3,-1,96],[9,-5,32],[10,1,32]],[[1,-5,96],[2,1,96],[8,13,32],[11,1,32]]],
    [[[0,-205,96],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,-1,32],[2,-1,96],[8,13,32],[11,1,32]]],
    [[[0,-205,96],[3,-1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,13,32],[11,1,32]]],
    [[[0,-205,96],[3,-1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,13,32],[11,1,32]]],
    [[[0,-205,96],[3,-1,96],[9,3,32],[10,1,32]],[[1,1,32],[2,1,96],[8,13,32],[11,1,32]]],
    [[[0,-205,96],[3,-1,96],[9,5,32],[10,-1,32]],[[1,5,96],[2,-1,96],[8,13,32],[11,1,32]]],
    [[[0,-205,96],[3,1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,13,32],[11,-1,32]]],
    [[[0,-205,96],[3,1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,13,32],[11,-1,32]]],
    [[[0,-1637,768],[3,-7,768],[4,-3,256],[7,1,768],[9,21,256],[10,-7,256],[13,13,256],[14,-3,256]],[[1,7,256],[2,-7,768],[5,13,768],[6,-1,256],[8,101,256],[11,7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1637,768],[3,-7,768],[4,-1,256],[7,-1,768],[9,7,256],[10,7,256],[13,13,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,13,768],[6,-1,256],[8,101,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-1637,768],[3,-7,768],[4,1,256],[7,1,768],[9,-7,256],[10,-7,256],[13,13,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,13,768],[6,-1,256],[8,101,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1637,768],[3,-7,768],[4,3,256],[7,-1,768],[9,-21,256],[10,7,256],[13,13,256],[14,-3,256]],[[1,-7,256],[2,7,768],[5,13,768],[6,-1,256],[8,101,256],[11,7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1637,768],[3,7,768],[4,-1,256],[7,1,768],[9,7,256],[10,-7,256],[13,13,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,13,768],[6,1,256],[8,101,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1637,768],[3,7,768],[4,1,256],[7,-1,768],[9,-7,256],[10,7,256],[13,13,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,13,768],[6,1,256],[8,101,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-17,8]],[[8,3,8]]],
    [[[0,-17,8],[3,-1,48],[9,-3,16]],[[1,-1,16],[8,3,8],[11,1,16]]],
    [[[0,-17,8],[3,-1,48],[9,3,16]],[[1,1,16],[8,3,8],[11,1,16]]],
    [[[0,-17,8],[9,-3,8]],[[1,-1,8],[8,3,8]]],
    [[[0,-17,8],[9,-1,8]],[[1,-1,24],[8,3,8]]],
    [[[0,-17,8],[9,1,8]],[[1,1,24],[8,3,8]]],
    [[[0,-17,8],[9,3,8]],[[1,1,8],[8,3,8]]],
    [[[0,-815,384],[7,-1,384],[10,7,128],[13,7,128]],[[2,7,384],[5,7,384],[8,47,128],[15,1,128]]],
    [[[0,-815,384],[7,1,384],[10,-7,128],[13,7,128]],[[2,-7,384],[5,7,384],[8,47,128],[15,-1,128]]],
    [[[0,-203,96],[3,-1,96],[9,-3,32],[10,1,32]],[[1,-1,32],[2,1,96],[8,11,32],[11,1,32]]],
    [[[0,-203,96],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,-1,96],[2,-1,96],[8,11,32],[11,1,32]]],
    [[[0,-203,96],[3,-1,96],[9,1,32],[10,1,32]],[[1,1,96],[2,1,96],[8,11,32],[11,1,32]]],
    [[[0,-203,96],[3,-1,96],[9,3,32],[10,-1,32]],[[1,1,32],[2,-1,96],[8,11,32],[11,1,32]]],
    [[[0,-203,96],[3,1,96],[9,-1,32],[10,1,32]],[[1,-1,96],[2,1,96],[8,11,32],[11,-1,32]]],
    [[[0,-203,96],[3,1,96],[9,1,32],[10,-1,32]],[[1,1,96],[2,-1,96],[8,11,32],[11,-1,32]]],
    [[[0,-541,256],[3,-7,768],[4,-7,256],[7,1,256],[9,49,256],[10,-21,256],[13,15,256],[14,-3,256]],[[1,49,768],[2,-7,256],[5,5,256],[6,-1,256],[8,87,256],[11,7,256],[12,21,256],[15,-3,256]]],
    [[[0,-541,256],[3,-7,768],[4,-3,256],[7,1,256],[9,21,256],[10,-21,256],[13,15,256],[14,-3,256]],[[1,7,256],[2,-7,256],[5,5,256],[6,-1,256],[8,87,256],[11,7,256],[12,9,256],[15,-3,256]]],
    [[[0,-541,256],[3,-7,768],[4,3,256],[7,-1,256],[9,-21,256],[10,21,256],[13,15,256],[14,-3,256]],[[1,-7,256],[2,7,256],[5,5,256],[6,-1,256],[8,87,256],[11,7,256],[12,-9,256],[15,3,256]]],
    [[[0,-541,256],[3,-7,768],[4,7,256],[7,-1,256],[9,-49,256],[10,21,256],[13,15,256],[14,-3,256]],[[1,-49,768],[2,7,256],[5,5,256],[6,-1,256],[8,87,256],[11,7,256],[12,-21,256],[15,3,256]]],
    [[[0,-101,48],[10,-1,16]],[[2,-1,48],[8,5,16]]],
    [[[0,-101,48],[10,1,16]],[[2,1,48],[8,5,16]]],
    [[[0,-67,32],[3,-1,96],[9,-7,32],[10,3,32]],[[1,-7,96],[2,1,32],[8,9,32],[11,1,32]]],
    [[[0,-67,32],[3,-1,96],[9,-3,32],[10,3,32]],[[1,-1,32],[2,1,32],[8,9,32],[11,1,32]]],
    [[[0,-67,32],[3,-1,96],[9,3,32],[10,-3,32]],[[1,1,32],[2,-1,32],[8,9,32],[11,1,32]]],
    [[[0,-67,32],[3,-1,96],[9,7,32],[10,-3,32]],[[1,7,96],[2,-1,32],[8,9,32],[11,1,32]]],
    [[[0,-267,128],[3,-7,384],[4,-1,64],[9,7,64],[13,9,128],[14,-3,128]],[[1,7,192],[5,3,128],[6,-1,128],[8,33,128],[11,7,128],[12,3,64]]],
    [[[0,-267,128],[3,-7,384],[4,1,64],[9,-7,64],[13,9,128],[14,-3,128]],[[1,-7,192],[5,3,128],[6,-1,128],[8,33,128],[11,7,128],[12,-3,64]]],
    [[[0,-267,128],[4,-3,128],[9,21,128],[13,9,128]],[[1,7,128],[5,3,128],[8,33,128],[12,9,128]]],
    [[[0,-267,128],[4,3,128],[9,-21,128],[13,9,128]],[[1,-7,128],[5,3,128],[8,33,128],[12,-9,128]]],
    [[[0,-33,16],[3,-1,48],[9,-1,8]],[[1,-1,24],[8,3,16],[11,1,16]]],
    [[[0,-33,16],[3,-1,48],[9,1,8]],[[1,1,24],[8,3,16],[11,1,16]]],
    [[[0,-33,16],[9,-3,16]],[[1,-1,16],[8,3,16]]],
    [[[0,-33,16],[9,3,16]],[[1,1,16],[8,3,16]]],
    [[[0,-65,32],[13,3,32]],[[5,1,32],[8,3,32]]],
    [[[0,-2,1]],[]],
    [[[0,-63,32],[13,3,32]],[[5,-1,32],[8,3,32]]],
    [[[0,-31,16],[3,1,48],[9,-1,8]],[[1,1,24],[8,3,16],[11,1,16]]],
    [[[0,-31,16],[3,1,48],[9,1,8]],[[1,-1,24],[8,3,16],[11,1,16]]],
    [[[0,-31,16],[9,-3,16]],[[1,1,16],[8,3,16]]],
    [[[0,-31,16],[9,3,16]],[[1,-1,16],[8,3,16]]],
    [[[0,-245,128],[3,7,384],[4,-1,64],[9,-7,64],[13,9,128],[14,-3,128]],[[1,7,192],[5,-3,128],[6,1,128],[8,33,128],[11,7,128],[12,-3,64]]],
    [[[0,-245,128],[3,7,384],[4,1,64],[9,7,64],[13,9,128],[14,-3,128]],[[1,-7,192],[5,-3,128],[6,1,128],[8,33,128],[11,7,128],[12,3,64]]],
    [[[0,-245,128],[4,-3,128],[9,-21,128],[13,9,128]],[[1,7,128],[5,-3,128],[8,33,128],[12,-9,128]]],
    [[[0,-245,128],[4,3,128],[9,21,128],[13,9,128]],[[1,-7,128],[5,-3,128],[8,33,128],[12,9,128]]],
    [[[0,-61,32],[3,1,96],[9,-7,32],[10,3,32]],[[1,7,96],[2,-1,32],[8,9,32],[11,1,32]]],
    [[[0,-61,32],[3,1,96],[9,-3,32],[10,3,32]],[[1,1,32],[2,-1,32],[8,9,32],[11,1,32]]],
    [[[0,-61,32],[3,1,96],[9,3,32],[10,-3,32]],[[1,-1,32],[2,1,32],[8,9,32],[11,1,32]]],
    [[[0,-61,32],[3,1,96],[9,7,32],[10,-3,32]],[[1,-7,96],[2,1,32],[8,9,32],[11,1,32]]],
    [[[0,-91,48],[10,-1,16]],[[2,1,48],[8,5,16]]],
    [[[0,-91,48],[10,1,16]],[[2,-1,48],[8,5,16]]],
    [[[0,-483,256],[3,7,768],[4,-7,256],[7,1,256],[9,-49,256],[10,21,256],[13,15,256],[14,-3,256]],[[1,49,768],[2,-7,256],[5,-5,256],[6,1,256],[8,87,256],[11,7,256],[12,-21,256],[15,3,256]]],
    [[[0,-483,256],[3,7,768],[4,-3,256],[7,1,256],[9,-21,256],[10,21,256],[13,15,256],[14,-3,256]],[[1,7,256],[2,-7,256],[5,-5,256],[6,1,256],[8,87,256],[11,7,256],[12,-9,256],[15,3,256]]],
    [[[0,-483,256],[3,7,768],[4,3,256],[7,-1,256],[9,21,256],[10,-21,256],[13,15,256],[14,-3,256]],[[1,-7,256],[2,7,256],[5,-5,256],[6,1,256],[8,87,256],[11,7,256],[12,9,256],[15,-3,256]]],
    [[[0,-483,256],[3,7,768],[4,7,256],[7,-1,256],[9,49,256],[10,-21,256],[13,15,256],[14,-3,256]],[[1,-49,768],[2,7,256],[5,-5,256],[6,1,256],[8,87,256],[11,7,256],[12,21,256],[15,-3,256]]],
    [[[0,-181,96],[3,-1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,11,32],[11,-1,32]]],
    [[[0,-181,96],[3,-1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,11,32],[11,-1,32]]],
    [[[0,-181,96],[3,1,96],[9,-3,32],[10,1,32]],[[1,1,32],[2,-1,96],[8,11,32],[11,1,32]]],
    [[[0,-181,96],[3,1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,11,32],[11,1,32]]],
    [[[0,-181,96],[3,1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,11,32],[11,1,32]]],
    [[[0,-181,96],[3,1,96],[9,3,32],[10,-1,32]],[[1,-1,32],[2,1,96],[8,11,32],[11,1,32]]],
    [[[0,-721,384],[7,-1,384],[10,-7,128],[13,7,128]],[[2,7,384],[5,-7,384],[8,47,128],[15,-1,128]]],
    [[[0,-721,384],[7,1,384],[10,7,128],[13,7,128]],[[2,-7,384],[5,-7,384],[8,47,128],[15,1,128]]],
    [[[0,-15,8]],[[8,3,8]]],
    [[[0,-15,8],[3,1,48],[9,-3,16]],[[1,1,16],[8,3,8],[11,1,16]]],
    [[[0,-15,8],[3,1,48],[9,3,16]],[[1,-1,16],[8,3,8],[11,1,16]]],
    [[[0,-15,8],[9,-3,8]],[[1,1,8],[8,3,8]]],
    [[[0,-15,8],[9,-1,8]],[[1,1,24],[8,3,8]]],
    [[[0,-15,8],[9,1,8]],[[1,-1,24],[8,3,8]]],
    [[[0,-15,8],[9,3,8]],[[1,-1,8],[8,3,8]]],
    [[[0,-1435,768],[3,-7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,13,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,-13,768],[6,-1,256],[8,101,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1435,768],[3,-7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,13,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,-13,768],[6,-1,256],[8,101,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1435,768],[3,7,768],[4,-3,256],[7,1,768],[9,-21,256],[10,7,256],[13,13,256],[14,-3,256]],[[1,7,256],[2,-7,768],[5,-13,768],[6,1,256],[8,101,256],[11,7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1435,768],[3,7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,13,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,-13,768],[6,1,256],[8,101,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1435,768],[3,7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,13,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,-13,768],[6,1,256],[8,101,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-1435,768],[3,7,768],[4,3,256],[7,-1,768],[9,21,256],[10,-7,256],[13,13,256],[14,-3,256]],[[1,-7,256],[2,7,768],[5,-13,768],[6,1,256],[8,101,256],[11,7,256],[12,9,256],[15,-1,256]]],
    [[[0,-179,96],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,13,32],[11,-1,32]]],
    [[[0,-179,96],[3,-1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,13,32],[11,-1,32]]],
    [[[0,-179,96],[3,1,96],[9,-5,32],[10,1,32]],[[1,5,96],[2,-1,96],[8,13,32],[11,1,32]]],
    [[[0,-179,96],[3,1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,13,32],[11,1,32]]],
    [[[0,-179,96],[3,1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,13,32],[11,1,32]]],
    [[[0,-179,96],[3,1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,13,32],[11,1,32]]],
    [[[0,-179,96],[3,1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,13,32],[11,1,32]]],
    [[[0,-179,96],[3,1,96],[9,5,32],[10,-1,32]],[[1,-5,96],[2,1,96],[8,13,32],[11,1,32]]],
    [[[0,-119,64],[3,7,384],[4,-3,128],[9,-21,128],[13,3,64],[14,-3,128]],[[1,7,128],[5,-1,64],[6,1,128],[8,27,64],[11,7,128],[12,-9,128]]],
    [[[0,-119,64],[3,7,384],[4,3,128],[9,21,128],[13,3,64],[14,-3,128]],[[1,-7,128],[5,-1,64],[6,1,128],[8,27,64],[11,7,128],[12,9,128]]],
    [[[0,-119,64],[4,-3,64],[9,-21,64],[13,3,64]],[[1,7,64],[5,-1,64],[8,27,64],[12,-9,64]]],
    [[[0,-119,64],[4,-1,64],[9,-7,64],[13,3,64]],[[1,7,192],[5,-1,64],[8,27,64],[12,-3,64]]],
    [[[0,-119,64],[4,1,64],[9,7,64],[13,3,64]],[[1,-7,192],[5,-1,64],[8,27,64],[12,3,64]]],
    [[[0,-119,64],[4,3,64],[9,21,64],[13,3,64]],[[1,-7,64],[5,-1,64],[8,27,64],[12,9,64]]],
    [[[0,-119,64],[13,3,64]],[[5,-1,64],[8,27,64]]],
    [[[0,-89,48],[3,1,48],[9,-1,16],[10,-1,16]],[[1,1,48],[2,1,48],[8,7,16],[11,1,16]]],
    [[[0,-89,48],[3,1,48],[9,-1,16],[10,1,16]],[[1,1,48],[2,-1,48],[8,7,16],[11,1,16]]],
    [[[0,-89,48],[3,1,48],[9,1,16],[10,-1,16]],[[1,-1,48],[2,1,48],[8,7,16],[11,1,16]]],
    [[[0,-89,48],[3,1,48],[9,1,16],[10,1,16]],[[1,-1,48],[2,-1,48],[8,7,16],[11,1,16]]],
    [[[0,-89,48],[9,-1,8],[10,1,16]],[[1,1,24],[2,-1,48],[8,7,16]]],
    [[[0,-89,48],[9,-1,16],[10,1,8]],[[1,1,48],[2,-1,24],[8,7,16]]],
    [[[0,-89,48],[9,1,16],[10,-1,8]],[[1,-1,48],[2,1,24],[8,7,16]]],
    [[[0,-89,48],[9,1,8],[10,-1,16]],[[1,-1,24],[2,1,48],[8,7,16]]],
    [[[0,-89,48],[10,-1,16]],[[2,1,48],[8,7,16]]],
    [[[0,-89,48],[10,1,16]],[[2,-1,48],[8,7,16]]],
    [[[0,-1421,768],[3,-7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,11,256],[14,3,256]],[[1,7,768],[2,7,768],[5,-11,768],[6,-1,256],[8,115,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1421,768],[3,-7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,11,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,-11,768],[6,-1,256],[8,115,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-1421,768],[3,7,768],[4,-5,256],[7,1,768],[9,-35,256],[10,7,256],[13,11,256],[14,-3,256]],[[1,35,768],[2,-7,768],[5,-11,768],[6,1,256],[8,115,256],[11,7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1421,768],[3,7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,11,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,-11,768],[6,1,256],[8,115,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1421,768],[3,7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,11,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,-11,768],[6,1,256],[8,115,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1421,768],[3,7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,11,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,-11,768],[6,1,256],[8,115,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1421,768],[3,7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,11,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,-11,768],[6,1,256],[8,115,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-1421,768],[3,7,768],[4,5,256],[7,-1,768],[9,35,256],[10,-7,256],[13,11,256],[14,-3,256]],[[1,-35,768],[2,7,768],[5,-11,768],[6,1,256],[8,115,256],[11,7,256],[12,15,256],[15,-1,256]]],
    [[[0,-59,32],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,15,32],[11,-1,32]]],
    [[[0,-59,32],[3,-1,96],[9,-3,32],[10,3,32]],[[1,1,32],[2,-1,32],[8,15,32],[11,-1,32]]],
    [[[0,-59,32],[3,-1,96],[9,-1,32],[10,-3,32]],[[1,1,96],[2,1,32],[8,15,32],[11,-1,32]]],
    [[[0,-59,32],[3,-1,96],[9,1,32],[10,3,32]],[[1,-1,96],[2,-1,32],[8,15,32],[11,-1,32]]],
    [[[0,-59,32],[3,-1,96],[9,3,32],[10,-3,32]],[[1,-1,32],[2,1,32],[8,15,32],[11,-1,32]]],
    [[[0,-59,32],[3,-1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,15,32],[11,-1,32]]],
    [[[0,-59,32],[3,1,96],[9,-3,32],[10,-3,32]],[[1,1,32],[2,1,32],[8,15,32],[11,1,32]]],
    [[[0,-59,32],[3,1,96],[9,-1,32],[10,3,32]],[[1,1,96],[2,-1,32],[8,15,32],[11,1,32]]],
    [[[0,-59,32],[3,1,96],[9,1,32],[10,-3,32]],[[1,-1,96],[2,1,32],[8,15,32],[11,1,32]]],
    [[[0,-59,32],[3,1,96],[9,3,32],[10,3,32]],[[1,-1,32],[2,-1,32],[8,15,32],[11,1,32]]],
    [[[0,-707,384],[3,7,384],[4,-1,128],[7,-1,384],[9,-7,128],[10,-7,128],[13,5,128],[14,-3,128]],[[1,7,384],[2,7,384],[5,-5,384],[6,1,128],[8,61,128],[11,7,128],[12,-3,128],[15,-1,128]]],
    [[[0,-707,384],[3,7,384],[4,-1,128],[7,1,384],[9,-7,128],[10,7,128],[13,5,128],[14,-3,128]],[[1,7,384],[2,-7,384],[5,-5,384],[6,1,128],[8,61,128],[11,7,128],[12,-3,128],[15,1,128]]],
    [[[0,-707,384],[3,7,384],[4,1,128],[7,-1,384],[9,7,128],[10,-7,128],[13,5,128],[14,-3,128]],[[1,-7,384],[2,7,384],[5,-5,384],[6,1,128],[8,61,128],[11,7,128],[12,3,128],[15,-1,128]]],
    [[[0,-707,384],[3,7,384],[4,1,128],[7,1,384],[9,7,128],[10,7,128],[13,5,128],[14,-3,128]],[[1,-7,384],[2,-7,384],[5,-5,384],[6,1,128],[8,61,128],[11,7,128],[12,3,128],[15,1,128]]],
    [[[0,-707,384],[4,-1,64],[7,1,384],[9,-7,64],[10,7,128],[13,5,128]],[[1,7,192],[2,-7,384],[5,-5,384],[8,61,128],[12,-3,64],[15,1,128]]],
    [[[0,-707,384],[4,-1,128],[7,1,192],[9,-7,128],[10,7,64],[13,5,128]],[[1,7,384],[2,-7,192],[5,-5,384],[8,61,128],[12,-3,128],[15,1,64]]],
    [[[0,-707,384],[4,1,128],[7,-1,192],[9,7,128],[10,-7,64],[13,5,128]],[[1,-7,384],[2,7,192],[5,-5,384],[8,61,128],[12,3,128],[15,-1,64]]],
    [[[0,-707,384],[4,1,64],[7,-1,384],[9,7,64],[10,-7,128],[13,5,128]],[[1,-7,192],[2,7,384],[5,-5,384],[8,61,128],[12,3,64],[15,-1,128]]],
    [[[0,-707,384],[7,-1,384],[10,-7,128],[13,5,128]],[[2,7,384],[5,-5,384],[8,61,128],[15,-1,128]]],
    [[[0,-707,384],[7,1,384],[10,7,128],[13,5,128]],[[2,-7,384],[5,-5,384],[8,61,128],[15,1,128]]],
    [[[0,-11,6],[3,1,48],[9,-1,8],[10,-1,16]],[[1,1,24],[2,1,48],[8,1,2],[11,1,16]]],
    [[[0,-11,6],[3,1,48],[9,-1,8],[10,1,16]],[[1,1,24],[2,-1,48],[8,1,2],[11,1,16]]],
    [[[0,-11,6],[3,1,48],[9,1,8],[10,-1,16]],[[1,-1,24],[2,1,48],[8,1,2],[11,1,16]]],
    [[[0,-11,6],[3,1,48],[9,1,8],[10,1,16]],[[1,-1,24],[2,-1,48],[8,1,2],[11,1,16]]],
    [[[0,-11,6],[3,1,48],[10,-1,16]],[[2,1,48],[8,1,2],[11,1,16]]],
    [[[0,-11,6],[3,1,48],[10,1,16]],[[2,-1,48],[8,1,2],[11,1,16]]],
    [[[0,-11,6],[9,-3,16],[10,-1,16]],[[1,1,16],[2,1,48],[8,1,2]]],
    [[[0,-11,6],[9,-3,16],[10,1,16]],[[1,1,16],[2,-1,48],[8,1,2]]],
    [[[0,-11,6],[9,-1,8],[10,1,8]],[[1,1,24],[2,-1,24],[8,1,2]]],
    [[[0,-11,6],[9,-1,16],[10,-1,16]],[[1,1,48],[2,1,48],[8,1,2]]],
    [[[0,-11,6],[9,-1,16],[10,1,16]],[[1,1,48],[2,-1,48],[8,1,2]]],
    [[[0,-11,6],[9,1,16],[10,-1,16]],[[1,-1,48],[2,1,48],[8,1,2]]],
    [[[0,-11,6],[9,1,16],[10,1,16]],[[1,-1,48],[2,-1,48],[8,1,2]]],
    [[[0,-11,6],[9,1,8],[10,-1,8]],[[1,-1,24],[2,1,24],[8,1,2]]],
    [[[0,-11,6],[9,3,16],[10,-1,16]],[[1,-1,16],[2,1,48],[8,1,2]]],
    [[[0,-11,6],[9,3,16],[10,1,16]],[[1,-1,16],[2,-1,48],[8,1,2]]],
    [[[0,-469,256],[3,-7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,9,256],[14,3,256]],[[1,7,256],[2,7,768],[5,-3,256],[6,-1,256],[8,129,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-469,256],[3,-7,768],[4,-3,256],[7,1,256],[9,-21,256],[10,21,256],[13,9,256],[14,3,256]],[[1,7,256],[2,-7,256],[5,-3,256],[6,-1,256],[8,129,256],[11,-7,256],[12,-9,256],[15,3,256]]],
    [[[0,-469,256],[3,-7,768],[4,-1,256],[7,-1,256],[9,-7,256],[10,-21,256],[13,9,256],[14,3,256]],[[1,7,768],[2,7,256],[5,-3,256],[6,-1,256],[8,129,256],[11,-7,256],[12,-3,256],[15,-3,256]]],
    [[[0,-469,256],[3,-7,768],[4,1,256],[7,1,256],[9,7,256],[10,21,256],[13,9,256],[14,3,256]],[[1,-7,768],[2,-7,256],[5,-3,256],[6,-1,256],[8,129,256],[11,-7,256],[12,3,256],[15,3,256]]],
    [[[0,-469,256],[3,-7,768],[4,3,256],[7,-1,256],[9,21,256],[10,-21,256],[13,9,256],[14,3,256]],[[1,-7,256],[2,7,256],[5,-3,256],[6,-1,256],[8,129,256],[11,-7,256],[12,9,256],[15,-3,256]]],
    [[[0,-469,256],[3,-7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,9,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,-3,256],[6,-1,256],[8,129,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-469,256],[3,7,768],[4,-3,256],[7,-1,256],[9,-21,256],[10,-21,256],[13,9,256],[14,-3,256]],[[1,7,256],[2,7,256],[5,-3,256],[6,1,256],[8,129,256],[11,7,256],[12,-9,256],[15,-3,256]]],
    [[[0,-469,256],[3,7,768],[4,-1,256],[7,1,256],[9,-7,256],[10,21,256],[13,9,256],[14,-3,256]],[[1,7,768],[2,-7,256],[5,-3,256],[6,1,256],[8,129,256],[11,7,256],[12,-3,256],[15,3,256]]],
    [[[0,-469,256],[3,7,768],[4,1,256],[7,-1,256],[9,7,256],[10,-21,256],[13,9,256],[14,-3,256]],[[1,-7,768],[2,7,256],[5,-3,256],[6,1,256],[8,129,256],[11,7,256],[12,3,256],[15,-3,256]]],
    [[[0,-469,256],[3,7,768],[4,3,256],[7,1,256],[9,21,256],[10,21,256],[13,9,256],[14,-3,256]],[[1,-7,256],[2,-7,256],[5,-3,256],[6,1,256],[8,129,256],[11,7,256],[12,9,256],[15,3,256]]],
    [[[0,-175,96],[3,-1,96],[9,-7,32],[10,1,32]],[[1,7,96],[2,-1,96],[8,17,32],[11,-1,32]]],
    [[[0,-175,96],[3,-1,96],[9,-5,32],[10,-1,32]],[[1,5,96],[2,1,96],[8,17,32],[11,-1,32]]],
    [[[0,-175,96],[3,-1,96],[9,-3,32],[10,1,32]],[[1,1,32],[2,-1,96],[8,17,32],[11,-1,32]]],
    [[[0,-175,96],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,17,32],[11,-1,32]]],
    [[[0,-175,96],[3,-1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,17,32],[11,-1,32]]],
    [[[0,-175,96],[3,-1,96],[9,3,32],[10,-1,32]],[[1,-1,32],[2,1,96],[8,17,32],[11,-1,32]]],
    [[[0,-175,96],[3,-1,96],[9,5,32],[10,1,32]],[[1,-5,96],[2,-1,96],[8,17,32],[11,-1,32]]],
    [[[0,-175,96],[3,-1,96],[9,7,32],[10,-1,32]],[[1,-7,96],[2,1,96],[8,17,32],[11,-1,32]]],
    [[[0,-175,96],[3,1,96],[9,-7,32],[10,-1,32]],[[1,7,96],[2,1,96],[8,17,32],[11,1,32]]],
    [[[0,-175,96],[3,1,96],[9,-5,32],[10,1,32]],[[1,5,96],[2,-1,96],[8,17,32],[11,1,32]]],
    [[[0,-175,96],[3,1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,17,32],[11,1,32]]],
    [[[0,-175,96],[3,1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,17,32],[11,1,32]]],
    [[[0,-175,96],[3,1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,17,32],[11,1,32]]],
    [[[0,-175,96],[3,1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,17,32],[11,1,32]]],
    [[[0,-175,96],[3,1,96],[9,5,32],[10,-1,32]],[[1,-5,96],[2,1,96],[8,17,32],[11,1,32]]],
    [[[0,-175,96],[3,1,96],[9,7,32],[10,1,32]],[[1,-7,96],[2,-1,96],[8,17,32],[11,1,32]]],
    [[[0,-175,96],[3,7,384],[4,-1,64],[7,-1,384],[9,-7,64],[10,-7,128],[13,1,32],[14,-3,128]],[[1,7,192],[2,7,384],[5,-1,96],[6,1,128],[8,17,32],[11,7,128],[12,-3,64],[15,-1,128]]],
    [[[0,-175,96],[3,7,384],[4,-1,64],[7,1,384],[9,-7,64],[10,7,128],[13,1,32],[14,-3,128]],[[1,7,192],[2,-7,384],[5,-1,96],[6,1,128],[8,17,32],[11,7,128],[12,-3,64],[15,1,128]]],
    [[[0,-175,96],[3,7,384],[4,1,64],[7,-1,384],[9,7,64],[10,-7,128],[13,1,32],[14,-3,128]],[[1,-7,192],[2,7,384],[5,-1,96],[6,1,128],[8,17,32],[11,7,128],[12,3,64],[15,-1,128]]],
    [[[0,-175,96],[3,7,384],[4,1,64],[7,1,384],[9,7,64],[10,7,128],[13,1,32],[14,-3,128]],[[1,-7,192],[2,-7,384],[5,-1,96],[6,1,128],[8,17,32],[11,7,128],[12,3,64],[15,1,128]]],
    [[[0,-175,96],[3,7,384],[7,-1,384],[10,-7,128],[13,1,32],[14,-3,128]],[[2,7,384],[5,-1,96],[6,1,128],[8,17,32],[11,7,128],[15,-1,128]]],
    [[[0,-175,96],[3,7,384],[7,1,384],[10,7,128],[13,1,32],[14,-3,128]],[[2,-7,384],[5,-1,96],[6,1,128],[8,17,32],[11,7,128],[15,1,128]]],
    [[[0,-175,96],[4,-3,128],[7,-1,384],[9,-21,128],[10,-7,128],[13,1,32]],[[1,7,128],[2,7,384],[5,-1,96],[8,17,32],[12,-9,128],[15,-1,128]]],
    [[[0,-175,96],[4,-3,128],[7,1,384],[9,-21,128],[10,7,128],[13,1,32]],[[1,7,128],[2,-7,384],[5,-1,96],[8,17,32],[12,-9,128],[15,1,128]]],
    [[[0,-175,96],[4,-1,64],[7,1,192],[9,-7,64],[10,7,64],[13,1,32]],[[1,7,192],[2,-7,192],[5,-1,96],[8,17,32],[12,-3,64],[15,1,64]]],
    [[[0,-175,96],[4,-1,128],[7,-1,384],[9,-7,128],[10,-7,128],[13,1,32]],[[1,7,384],[2,7,384],[5,-1,96],[8,17,32],[12,-3,128],[15,-1,128]]],
    [[[0,-175,96],[4,-1,128],[7,1,384],[9,-7,128],[10,7,128],[13,1,32]],[[1,7,384],[2,-7,384],[5,-1,96],[8,17,32],[12,-3,128],[15,1,128]]],
    [[[0,-175,96],[4,1,128],[7,-1,384],[9,7,128],[10,-7,128],[13,1,32]],[[1,-7,384],[2,7,384],[5,-1,96],[8,17,32],[12,3,128],[15,-1,128]]],
    [[[0,-175,96],[4,1,128],[7,1,384],[9,7,128],[10,7,128],[13,1,32]],[[1,-7,384],[2,-7,384],[5,-1,96],[8,17,32],[12,3,128],[15,1,128]]],
    [[[0,-175,96],[4,1,64],[7,-1,192],[9,7,64],[10,-7,64],[13,1,32]],[[1,-7,192],[2,7,192],[5,-1,96],[8,17,32],[12,3,64],[15,-1,64]]],
    [[[0,-175,96],[4,3,128],[7,-1,384],[9,21,128],[10,-7,128],[13,1,32]],[[1,-7,128],[2,7,384],[5,-1,96],[8,17,32],[12,9,128],[15,-1,128]]],
    [[[0,-175,96],[4,3,128],[7,1,384],[9,21,128],[10,7,128],[13,1,32]],[[1,-7,128],[2,-7,384],[5,-1,96],[8,17,32],[12,9,128],[15,1,128]]],
    [[[0,-1393,768],[3,-7,768],[4,-7,256],[7,1,768],[9,-49,256],[10,7,256],[13,7,256],[14,3,256]],[[1,49,768],[2,-7,768],[5,-7,768],[6,-1,256],[8,143,256],[11,-7,256],[12,-21,256],[15,1,256]]],
    [[[0,-1393,768],[3,-7,768],[4,-5,256],[7,-1,768],[9,-35,256],[10,-7,256],[13,7,256],[14,3,256]],[[1,35,768],[2,7,768],[5,-7,768],[6,-1,256],[8,143,256],[11,-7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1393,768],[3,-7,768],[4,-3,256],[7,1,768],[9,-21,256],[10,7,256],[13,7,256],[14,3,256]],[[1,7,256],[2,-7,768],[5,-7,768],[6,-1,256],[8,143,256],[11,-7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1393,768],[3,-7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,7,256],[14,3,256]],[[1,7,768],[2,7,768],[5,-7,768],[6,-1,256],[8,143,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1393,768],[3,-7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,7,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,-7,768],[6,-1,256],[8,143,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-1393,768],[3,-7,768],[4,3,256],[7,-1,768],[9,21,256],[10,-7,256],[13,7,256],[14,3,256]],[[1,-7,256],[2,7,768],[5,-7,768],[6,-1,256],[8,143,256],[11,-7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1393,768],[3,-7,768],[4,5,256],[7,1,768],[9,35,256],[10,7,256],[13,7,256],[14,3,256]],[[1,-35,768],[2,-7,768],[5,-7,768],[6,-1,256],[8,143,256],[11,-7,256],[12,15,256],[15,1,256]]],
    [[[0,-1393,768],[3,-7,768],[4,7,256],[7,-1,768],[9,49,256],[10,-7,256],[13,7,256],[14,3,256]],[[1,-49,768],[2,7,768],[5,-7,768],[6,-1,256],[8,143,256],[11,-7,256],[12,21,256],[15,-1,256]]],
    [[[0,-1393,768],[3,7,768],[4,-7,256],[7,-1,768],[9,-49,256],[10,-7,256],[13,7,256],[14,-3,256]],[[1,49,768],[2,7,768],[5,-7,768],[6,1,256],[8,143,256],[11,7,256],[12,-21,256],[15,-1,256]]],
    [[[0,-1393,768],[3,7,768],[4,-5,256],[7,1,768],[9,-35,256],[10,7,256],[13,7,256],[14,-3,256]],[[1,35,768],[2,-7,768],[5,-7,768],[6,1,256],[8,143,256],[11,7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1393,768],[3,7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,7,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,-7,768],[6,1,256],[8,143,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1393,768],[3,7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,7,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,-7,768],[6,1,256],[8,143,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1393,768],[3,7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,7,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,-7,768],[6,1,256],[8,143,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1393,768],[3,7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,7,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,-7,768],[6,1,256],[8,143,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-1393,768],[3,7,768],[4,5,256],[7,-1,768],[9,35,256],[10,-7,256],[13,7,256],[14,-3,256]],[[1,-35,768],[2,7,768],[5,-7,768],[6,1,256],[8,143,256],[11,7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1393,768],[3,7,768],[4,7,256],[7,1,768],[9,49,256],[10,7,256],[13,7,256],[14,-3,256]],[[1,-49,768],[2,-7,768],[5,-7,768],[6,1,256],[8,143,256],[11,7,256],[12,21,256],[15,1,256]]],
    [[[0,-29,16],[3,-1,48],[9,-1,8]],[[1,1,24],[8,9,16],[11,-1,16]]],
    [[[0,-29,16],[3,-1,48],[9,1,8]],[[1,-1,24],[8,9,16],[11,-1,16]]],
    [[[0,-29,16],[3,1,48]],[[8,9,16],[11,1,16]]],
    [[[0,-29,16],[3,1,48],[9,-1,8]],[[1,1,24],[8,9,16],[11,1,16]]],
    [[[0,-29,16],[3,1,48],[9,1,8]],[[1,-1,24],[8,9,16],[11,1,16]]],
    [[[0,-29,16],[9,-3,16]],[[1,1,16],[8,9,16]]],
    [[[0,-29,16],[9,-1,16]],[[1,1,48],[8,9,16]]],
    [[[0,-29,16],[9,1,16]],[[1,-1,48],[8,9,16]]],
    [[[0,-29,16],[9,3,16]],[[1,-1,16],[8,9,16]]],
    [[[0,-29,16],[10,-1,16]],[[2,1,48],[8,9,16]]],
    [[[0,-29,16],[10,1,16]],[[2,-1,48],[8,9,16]]],
    [[[0,-231,128],[3,-7,384],[4,-1,64],[9,-7,64],[13,3,128],[14,3,128]],[[1,7,192],[5,-1,128],[6,-1,128],[8,75,128],[11,-7,128],[12,-3,64]]],
    [[[0,-231,128],[3,-7,384],[4,1,64],[9,7,64],[13,3,128],[14,3,128]],[[1,-7,192],[5,-1,128],[6,-1,128],[8,75,128],[11,-7,128],[12,3,64]]],
    [[[0,-231,128],[3,7,384],[4,-1,64],[9,-7,64],[13,3,128],[14,-3,128]],[[1,7,192],[5,-1,128],[6,1,128],[8,75,128],[11,7,128],[12,-3,64]]],
    [[[0,-231,128],[3,7,384],[4,1,64],[9,7,64],[13,3,128],[14,-3,128]],[[1,-7,192],[5,-1,128],[6,1,128],[8,75,128],[11,7,128],[12,3,64]]],
    [[[0,-231,128],[3,7,384],[13,3,128],[14,-3,128]],[[5,-1,128],[6,1,128],[8,75,128],[11,7,128]]],
    [[[0,-231,128],[4,-3,128],[9,-21,128],[13,3,128]],[[1,7,128],[5,-1,128],[8,75,128],[12,-9,128]]],
    [[[0,-231,128],[4,-1,128],[9,-7,128],[13,3,128]],[[1,7,384],[5,-1,128],[8,75,128],[12,-3,128]]],
    [[[0,-231,128],[4,1,128],[9,7,128],[13,3,128]],[[1,-7,384],[5,-1,128],[8,75,128],[12,3,128]]],
    [[[0,-231,128],[4,3,128],[9,21,128],[13,3,128]],[[1,-7,128],[5,-1,128],[8,75,128],[12,9,128]]],
    [[[0,-231,128],[7,-1,384],[10,-7,128],[13,3,128]],[[2,7,384],[5,-1,128],[8,75,128],[15,-1,128]]],
    [[[0,-231,128],[7,1,384],[10,7,128],[13,3,128]],[[2,-7,384],[5,-1,128],[8,75,128],[15,1,128]]],
    [[[0,-173,96],[3,-1,96],[9,-7,32],[10,-1,32]],[[1,7,96],[2,1,96],[8,19,32],[11,-1,32]]],
    [[[0,-173,96],[3,-1,96],[9,-5,32],[10,1,32]],[[1,5,96],[2,-1,96],[8,19,32],[11,-1,32]]],
    [[[0,-173,96],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,19,32],[11,-1,32]]],
    [[[0,-173,96],[3,-1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,19,32],[11,-1,32]]],
    [[[0,-173,96],[3,-1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,19,32],[11,-1,32]]],
    [[[0,-173,96],[3,-1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,19,32],[11,-1,32]]],
    [[[0,-173,96],[3,-1,96],[9,5,32],[10,-1,32]],[[1,-5,96],[2,1,96],[8,19,32],[11,-1,32]]],
    [[[0,-173,96],[3,-1,96],[9,7,32],[10,1,32]],[[1,-7,96],[2,-1,96],[8,19,32],[11,-1,32]]],
    [[[0,-173,96],[3,1,96],[9,-7,32],[10,1,32]],[[1,7,96],[2,-1,96],[8,19,32],[11,1,32]]],
    [[[0,-173,96],[3,1,96],[9,-5,32],[10,-1,32]],[[1,5,96],[2,1,96],[8,19,32],[11,1,32]]],
    [[[0,-173,96],[3,1,96],[9,-3,32],[10,1,32]],[[1,1,32],[2,-1,96],[8,19,32],[11,1,32]]],
    [[[0,-173,96],[3,1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,19,32],[11,1,32]]],
    [[[0,-173,96],[3,1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,19,32],[11,1,32]]],
    [[[0,-173,96],[3,1,96],[9,3,32],[10,-1,32]],[[1,-1,32],[2,1,96],[8,19,32],[11,1,32]]],
    [[[0,-173,96],[3,1,96],[9,5,32],[10,1,32]],[[1,-5,96],[2,-1,96],[8,19,32],[11,1,32]]],
    [[[0,-173,96],[3,1,96],[9,7,32],[10,-1,32]],[[1,-7,96],[2,1,96],[8,19,32],[11,1,32]]],
    [[[0,-1379,768],[3,-7,768],[4,-7,256],[7,-1,768],[9,-49,256],[10,-7,256],[13,5,256],[14,3,256]],[[1,49,768],[2,7,768],[5,-5,768],[6,-1,256],[8,157,256],[11,-7,256],[12,-21,256],[15,-1,256]]],
    [[[0,-1379,768],[3,-7,768],[4,-5,256],[7,1,768],[9,-35,256],[10,7,256],[13,5,256],[14,3,256]],[[1,35,768],[2,-7,768],[5,-5,768],[6,-1,256],[8,157,256],[11,-7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1379,768],[3,-7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,5,256],[14,3,256]],[[1,7,256],[2,7,768],[5,-5,768],[6,-1,256],[8,157,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1379,768],[3,-7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,5,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,-5,768],[6,-1,256],[8,157,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1379,768],[3,-7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,5,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,-5,768],[6,-1,256],[8,157,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1379,768],[3,-7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,5,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,-5,768],[6,-1,256],[8,157,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-1379,768],[3,-7,768],[4,5,256],[7,-1,768],[9,35,256],[10,-7,256],[13,5,256],[14,3,256]],[[1,-35,768],[2,7,768],[5,-5,768],[6,-1,256],[8,157,256],[11,-7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1379,768],[3,-7,768],[4,7,256],[7,1,768],[9,49,256],[10,7,256],[13,5,256],[14,3,256]],[[1,-49,768],[2,-7,768],[5,-5,768],[6,-1,256],[8,157,256],[11,-7,256],[12,21,256],[15,1,256]]],
    [[[0,-1379,768],[3,7,768],[4,-7,256],[7,1,768],[9,-49,256],[10,7,256],[13,5,256],[14,-3,256]],[[1,49,768],[2,-7,768],[5,-5,768],[6,1,256],[8,157,256],[11,7,256],[12,-21,256],[15,1,256]]],
    [[[0,-1379,768],[3,7,768],[4,-5,256],[7,-1,768],[9,-35,256],[10,-7,256],[13,5,256],[14,-3,256]],[[1,35,768],[2,7,768],[5,-5,768],[6,1,256],[8,157,256],[11,7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1379,768],[3,7,768],[4,-3,256],[7,1,768],[9,-21,256],[10,7,256],[13,5,256],[14,-3,256]],[[1,7,256],[2,-7,768],[5,-5,768],[6,1,256],[8,157,256],[11,7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1379,768],[3,7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,5,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,-5,768],[6,1,256],[8,157,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1379,768],[3,7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,5,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,-5,768],[6,1,256],[8,157,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-1379,768],[3,7,768],[4,3,256],[7,-1,768],[9,21,256],[10,-7,256],[13,5,256],[14,-3,256]],[[1,-7,256],[2,7,768],[5,-5,768],[6,1,256],[8,157,256],[11,7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1379,768],[3,7,768],[4,5,256],[7,1,768],[9,35,256],[10,7,256],[13,5,256],[14,-3,256]],[[1,-35,768],[2,-7,768],[5,-5,768],[6,1,256],[8,157,256],[11,7,256],[12,15,256],[15,1,256]]],
    [[[0,-1379,768],[3,7,768],[4,7,256],[7,-1,768],[9,49,256],[10,-7,256],[13,5,256],[14,-3,256]],[[1,-49,768],[2,7,768],[5,-5,768],[6,1,256],[8,157,256],[11,7,256],[12,21,256],[15,-1,256]]],
    [[[0,-43,24],[3,1,48],[9,-1,8],[10,1,16]],[[1,1,24],[2,-1,48],[8,5,8],[11,1,16]]],
    [[[0,-43,24],[3,1,48],[9,1,8],[10,-1,16]],[[1,-1,24],[2,1,48],[8,5,8],[11,1,16]]],
    [[[0,-43,24],[3,1,48],[10,-1,16]],[[2,1,48],[8,5,8],[11,1,16]]],
    [[[0,-43,24],[3,1,48],[10,1,16]],[[2,-1,48],[8,5,8],[11,1,16]]],
    [[[0,-43,24],[9,-3,16],[10,-1,16]],[[1,1,16],[2,1,48],[8,5,8]]],
    [[[0,-43,24],[9,-3,16],[10,1,16]],[[1,1,16],[2,-1,48],[8,5,8]]],
    [[[0,-43,24],[9,-1,8],[10,1,8]],[[1,1,24],[2,-1,24],[8,5,8]]],
    [[[0,-43,24],[9,-1,16],[10,-1,16]],[[1,1,48],[2,1,48],[8,5,8]]],
    [[[0,-43,24],[9,-1,16],[10,1,16]],[[1,1,48],[2,-1,48],[8,5,8]]],
    [[[0,-43,24],[9,1,16],[10,-1,16]],[[1,-1,48],[2,1,48],[8,5,8]]],
    [[[0,-43,24],[9,1,16],[10,1,16]],[[1,-1,48],[2,-1,48],[8,5,8]]],
    [[[0,-43,24],[9,1,8],[10,-1,8]],[[1,-1,24],[2,1,24],[8,5,8]]],
    [[[0,-43,24],[9,3,16],[10,-1,16]],[[1,-1,16],[2,1,48],[8,5,8]]],
    [[[0,-43,24],[9,3,16],[10,1,16]],[[1,-1,16],[2,-1,48],[8,5,8]]],
    [[[0,-43,24],[10,-1,8]],[[2,1,24],[8,5,8]]],
    [[[0,-43,24],[10,1,8]],[[2,-1,24],[8,5,8]]],
    [[[0,-343,192],[3,7,384],[4,-1,64],[7,1,384],[9,-7,64],[10,7,128],[13,1,64],[14,-3,128]],[[1,7,192],[2,-7,384],[5,-1,192],[6,1,128],[8,41,64],[11,7,128],[12,-3,64],[15,1,128]]],
    [[[0,-343,192],[3,7,384],[4,1,64],[7,-1,384],[9,7,64],[10,-7,128],[13,1,64],[14,-3,128]],[[1,-7,192],[2,7,384],[5,-1,192],[6,1,128],[8,41,64],[11,7,128],[12,3,64],[15,-1,128]]],
    [[[0,-343,192],[3,7,384],[7,-1,384],[10,-7,128],[13,1,64],[14,-3,128]],[[2,7,384],[5,-1,192],[6,1,128],[8,41,64],[11,7,128],[15,-1,128]]],
    [[[0,-343,192],[3,7,384],[7,1,384],[10,7,128],[13,1,64],[14,-3,128]],[[2,-7,384],[5,-1,192],[6,1,128],[8,41,64],[11,7,128],[15,1,128]]],
    [[[0,-343,192],[4,-3,128],[7,-1,384],[9,-21,128],[10,-7,128],[13,1,64]],[[1,7,128],[2,7,384],[5,-1,192],[8,41,64],[12,-9,128],[15,-1,128]]],
    [[[0,-343,192],[4,-3,128],[7,1,384],[9,-21,128],[10,7,128],[13,1,64]],[[1,7,128],[2,-7,384],[5,-1,192],[8,41,64],[12,-9,128],[15,1,128]]],
    [[[0,-343,192],[4,-1,64],[7,1,192],[9,-7,64],[10,7,64],[13,1,64]],[[1,7,192],[2,-7,192],[5,-1,192],[8,41,64],[12,-3,64],[15,1,64]]],
    [[[0,-343,192],[4,-1,128],[7,-1,384],[9,-7,128],[10,-7,128],[13,1,64]],[[1,7,384],[2,7,384],[5,-1,192],[8,41,64],[12,-3,128],[15,-1,128]]],
    [[[0,-343,192],[4,-1,128],[7,1,384],[9,-7,128],[10,7,128],[13,1,64]],[[1,7,384],[2,-7,384],[5,-1,192],[8,41,64],[12,-3,128],[15,1,128]]],
    [[[0,-343,192],[4,1,128],[7,-1,384],[9,7,128],[10,-7,128],[13,1,64]],[[1,-7,384],[2,7,384],[5,-1,192],[8,41,64],[12,3,128],[15,-1,128]]],
    [[[0,-343,192],[4,1,128],[7,1,384],[9,7,128],[10,7,128],[13,1,64]],[[1,-7,384],[2,-7,384],[5,-1,192],[8,41,64],[12,3,128],[15,1,128]]],
    [[[0,-343,192],[4,1,64],[7,-1,192],[9,7,64],[10,-7,64],[13,1,64]],[[1,-7,192],[2,7,192],[5,-1,192],[8,41,64],[12,3,64],[15,-1,64]]],
    [[[0,-343,192],[4,3,128],[7,-1,384],[9,21,128],[10,-7,128],[13,1,64]],[[1,-7,128],[2,7,384],[5,-1,192],[8,41,64],[12,9,128],[15,-1,128]]],
    [[[0,-343,192],[4,3,128],[7,1,384],[9,21,128],[10,7,128],[13,1,64]],[[1,-7,128],[2,-7,384],[5,-1,192],[8,41,64],[12,9,128],[15,1,128]]],
    [[[0,-343,192],[7,-1,192],[10,-7,64],[13,1,64]],[[2,7,192],[5,-1,192],[8,41,64],[15,-1,64]]],
    [[[0,-343,192],[7,1,192],[10,7,64],[13,1,64]],[[2,-7,192],[5,-1,192],[8,41,64],[15,1,64]]],
    [[[0,-343,192],[13,1,64]],[[5,-1,192],[8,41,64]]],
    [[[0,-57,32],[3,-1,96],[9,-9,32],[10,3,32]],[[1,3,32],[2,-1,32],[8,21,32],[11,-1,32]]],
    [[[0,-57,32],[3,-1,96],[9,-5,32],[10,3,32]],[[1,5,96],[2,-1,32],[8,21,32],[11,-1,32]]],
    [[[0,-57,32],[3,-1,96],[9,-3,32],[10,1,32]],[[1,1,32],[2,-1,96],[8,21,32],[11,-1,32]]],
    [[[0,-57,32],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,21,32],[11,-1,32]]],
    [[[0,-57,32],[3,-1,96],[9,-1,32],[10,3,32]],[[1,1,96],[2,-1,32],[8,21,32],[11,-1,32]]],
    [[[0,-57,32],[3,-1,96],[9,1,32],[10,-3,32]],[[1,-1,96],[2,1,32],[8,21,32],[11,-1,32]]],
    [[[0,-57,32],[3,-1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,21,32],[11,-1,32]]],
    [[[0,-57,32],[3,-1,96],[9,3,32],[10,-1,32]],[[1,-1,32],[2,1,96],[8,21,32],[11,-1,32]]],
    [[[0,-57,32],[3,-1,96],[9,5,32],[10,-3,32]],[[1,-5,96],[2,1,32],[8,21,32],[11,-1,32]]],
    [[[0,-57,32],[3,-1,96],[9,9,32],[10,-3,32]],[[1,-3,32],[2,1,32],[8,21,32],[11,-1,32]]],
    [[[0,-57,32],[3,1,96],[9,-11,32],[10,3,32]],[[1,11,96],[2,-1,32],[8,21,32],[11,1,32]]],
    [[[0,-57,32],[3,1,96],[9,-5,32],[10,-3,32]],[[1,5,96],[2,1,32],[8,21,32],[11,1,32]]],
    [[[0,-57,32],[3,1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,21,32],[11,1,32]]],
    [[[0,-57,32],[3,1,96],[9,-3,32],[10,3,32]],[[1,1,32],[2,-1,32],[8,21,32],[11,1,32]]],
    [[[0,-57,32],[3,1,96],[9,-1,32],[10,-3,32]],[[1,1,96],[2,1,32],[8,21,32],[11,1,32]]],
    [[[0,-57,32],[3,1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,21,32],[11,1,32]]],
    [[[0,-57,32],[3,1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,21,32],[11,1,32]]],
    [[[0,-57,32],[3,1,96],[9,1,32],[10,3,32]],[[1,-1,96],[2,-1,32],[8,21,32],[11,1,32]]],
    [[[0,-57,32],[3,1,96],[9,3,32],[10,-3,32]],[[1,-1,32],[2,1,32],[8,21,32],[11,1,32]]],
    [[[0,-57,32],[3,1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,21,32],[11,1,32]]],
    [[[0,-57,32],[3,1,96],[9,5,32],[10,3,32]],[[1,-5,96],[2,-1,32],[8,21,32],[11,1,32]]],
    [[[0,-57,32],[3,1,96],[9,11,32],[10,-3,32]],[[1,-11,96],[2,1,32],[8,21,32],[11,1,32]]],
    [[[0,-455,256],[3,-7,768],[4,-9,256],[7,1,256],[9,-63,256],[10,21,256],[13,3,256],[14,3,256]],[[1,21,256],[2,-7,256],[5,-1,256],[6,-1,256],[8,171,256],[11,-7,256],[12,-27,256],[15,3,256]]],
    [[[0,-455,256],[3,-7,768],[4,-5,256],[7,1,256],[9,-35,256],[10,21,256],[13,3,256],[14,3,256]],[[1,35,768],[2,-7,256],[5,-1,256],[6,-1,256],[8,171,256],[11,-7,256],[12,-15,256],[15,3,256]]],
    [[[0,-455,256],[3,-7,768],[4,-3,256],[7,1,768],[9,-21,256],[10,7,256],[13,3,256],[14,3,256]],[[1,7,256],[2,-7,768],[5,-1,256],[6,-1,256],[8,171,256],[11,-7,256],[12,-9,256],[15,1,256]]],
    [[[0,-455,256],[3,-7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,3,256],[14,3,256]],[[1,7,768],[2,7,768],[5,-1,256],[6,-1,256],[8,171,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-455,256],[3,-7,768],[4,-1,256],[7,1,256],[9,-7,256],[10,21,256],[13,3,256],[14,3,256]],[[1,7,768],[2,-7,256],[5,-1,256],[6,-1,256],[8,171,256],[11,-7,256],[12,-3,256],[15,3,256]]],
    [[[0,-455,256],[3,-7,768],[4,1,256],[7,-1,256],[9,7,256],[10,-21,256],[13,3,256],[14,3,256]],[[1,-7,768],[2,7,256],[5,-1,256],[6,-1,256],[8,171,256],[11,-7,256],[12,3,256],[15,-3,256]]],
    [[[0,-455,256],[3,-7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,3,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,-1,256],[6,-1,256],[8,171,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-455,256],[3,-7,768],[4,3,256],[7,-1,768],[9,21,256],[10,-7,256],[13,3,256],[14,3,256]],[[1,-7,256],[2,7,768],[5,-1,256],[6,-1,256],[8,171,256],[11,-7,256],[12,9,256],[15,-1,256]]],
    [[[0,-455,256],[3,-7,768],[4,5,256],[7,-1,256],[9,35,256],[10,-21,256],[13,3,256],[14,3,256]],[[1,-35,768],[2,7,256],[5,-1,256],[6,-1,256],[8,171,256],[11,-7,256],[12,15,256],[15,-3,256]]],
    [[[0,-455,256],[3,-7,768],[4,9,256],[7,-1,256],[9,63,256],[10,-21,256],[13,3,256],[14,3,256]],[[1,-21,256],[2,7,256],[5,-1,256],[6,-1,256],[8,171,256],[11,-7,256],[12,27,256],[15,-3,256]]],
    [[[0,-455,256],[3,7,768],[4,-11,256],[7,1,256],[9,-77,256],[10,21,256],[13,3,256],[14,-3,256]],[[1,77,768],[2,-7,256],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,-33,256],[15,3,256]]],
    [[[0,-455,256],[3,7,768],[4,-5,256],[7,-1,256],[9,-35,256],[10,-21,256],[13,3,256],[14,-3,256]],[[1,35,768],[2,7,256],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,-15,256],[15,-3,256]]],
    [[[0,-455,256],[3,7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,3,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-455,256],[3,7,768],[4,-3,256],[7,1,256],[9,-21,256],[10,21,256],[13,3,256],[14,-3,256]],[[1,7,256],[2,-7,256],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,-9,256],[15,3,256]]],
    [[[0,-455,256],[3,7,768],[4,-1,256],[7,-1,256],[9,-7,256],[10,-21,256],[13,3,256],[14,-3,256]],[[1,7,768],[2,7,256],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,-3,256],[15,-3,256]]],
    [[[0,-455,256],[3,7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,3,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-455,256],[3,7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,3,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-455,256],[3,7,768],[4,1,256],[7,1,256],[9,7,256],[10,21,256],[13,3,256],[14,-3,256]],[[1,-7,768],[2,-7,256],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,3,256],[15,3,256]]],
    [[[0,-455,256],[3,7,768],[4,3,256],[7,-1,256],[9,21,256],[10,-21,256],[13,3,256],[14,-3,256]],[[1,-7,256],[2,7,256],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,9,256],[15,-3,256]]],
    [[[0,-455,256],[3,7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,3,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-455,256],[3,7,768],[4,5,256],[7,1,256],[9,35,256],[10,21,256],[13,3,256],[14,-3,256]],[[1,-35,768],[2,-7,256],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,15,256],[15,3,256]]],
    [[[0,-455,256],[3,7,768],[4,11,256],[7,-1,256],[9,77,256],[10,-21,256],[13,3,256],[14,-3,256]],[[1,-77,768],[2,7,256],[5,-1,256],[6,1,256],[8,171,256],[11,7,256],[12,33,256],[15,-3,256]]],
    [[[0,-85,48],[3,-1,48],[9,-3,16],[10,1,16]],[[1,1,16],[2,-1,48],[8,11,16],[11,-1,16]]],
    [[[0,-85,48],[3,-1,48],[9,-1,16],[10,1,16]],[[1,1,48],[2,-1,48],[8,11,16],[11,-1,16]]],
    [[[0,-85,48],[3,-1,48],[9,1,16],[10,-1,16]],[[1,-1,48],[2,1,48],[8,11,16],[11,-1,16]]],
    [[[0,-85,48],[3,-1,48],[9,3,16],[10,-1,16]],[[1,-1,16],[2,1,48],[8,11,16],[11,-1,16]]],
    [[[0,-85,48],[3,1,48],[9,-3,16],[10,1,16]],[[1,1,16],[2,-1,48],[8,11,16],[11,1,16]]],
    [[[0,-85,48],[3,1,48],[9,-1,16],[10,-1,16]],[[1,1,48],[2,1,48],[8,11,16],[11,1,16]]],
    [[[0,-85,48],[3,1,48],[9,-1,16],[10,1,16]],[[1,1,48],[2,-1,48],[8,11,16],[11,1,16]]],
    [[[0,-85,48],[3,1,48],[9,1,16],[10,-1,16]],[[1,-1,48],[2,1,48],[8,11,16],[11,1,16]]],
    [[[0,-85,48],[3,1,48],[9,1,16],[10,1,16]],[[1,-1,48],[2,-1,48],[8,11,16],[11,1,16]]],
    [[[0,-85,48],[3,1,48],[9,3,16],[10,-1,16]],[[1,-1,16],[2,1,48],[8,11,16],[11,1,16]]],
    [[[0,-85,48],[9,-1,4],[10,1,16]],[[1,1,12],[2,-1,48],[8,11,16]]],
    [[[0,-85,48],[9,-3,16],[10,1,8]],[[1,1,16],[2,-1,24],[8,11,16]]],
    [[[0,-85,48],[9,-1,8],[10,-1,16]],[[1,1,24],[2,1,48],[8,11,16]]],
    [[[0,-85,48],[9,-1,8],[10,1,16]],[[1,1,24],[2,-1,48],[8,11,16]]],
    [[[0,-85,48],[9,-1,16]],[[1,1,48],[8,11,16]]],
    [[[0,-85,48],[9,-1,16],[10,1,8]],[[1,1,48],[2,-1,24],[8,11,16]]],
    [[[0,-85,48],[9,1,16]],[[1,-1,48],[8,11,16]]],
    [[[0,-85,48],[9,1,16],[10,-1,8]],[[1,-1,48],[2,1,24],[8,11,16]]],
    [[[0,-85,48],[9,1,8],[10,-1,16]],[[1,-1,24],[2,1,48],[8,11,16]]],
    [[[0,-85,48],[9,1,8],[10,1,16]],[[1,-1,24],[2,-1,48],[8,11,16]]],
    [[[0,-85,48],[9,3,16],[10,-1,8]],[[1,-1,16],[2,1,24],[8,11,16]]],
    [[[0,-85,48],[9,1,4],[10,-1,16]],[[1,-1,12],[2,1,48],[8,11,16]]],
    [[[0,-85,48],[10,-1,16]],[[2,1,48],[8,11,16]]],
    [[[0,-85,48],[10,1,16]],[[2,-1,48],[8,11,16]]],
    [[[0,-679,384],[3,-7,384],[4,-3,128],[7,1,384],[9,-21,128],[10,7,128],[13,1,128],[14,3,128]],[[1,7,128],[2,-7,384],[5,-1,384],[6,-1,128],[8,89,128],[11,-7,128],[12,-9,128],[15,1,128]]],
    [[[0,-679,384],[3,-7,384],[4,-1,128],[7,1,384],[9,-7,128],[10,7,128],[13,1,128],[14,3,128]],[[1,7,384],[2,-7,384],[5,-1,384],[6,-1,128],[8,89,128],[11,-7,128],[12,-3,128],[15,1,128]]],
    [[[0,-679,384],[3,-7,384],[4,1,128],[7,-1,384],[9,7,128],[10,-7,128],[13,1,128],[14,3,128]],[[1,-7,384],[2,7,384],[5,-1,384],[6,-1,128],[8,89,128],[11,-7,128],[12,3,128],[15,-1,128]]],
    [[[0,-679,384],[3,-7,384],[4,3,128],[7,-1,384],[9,21,128],[10,-7,128],[13,1,128],[14,3,128]],[[1,-7,128],[2,7,384],[5,-1,384],[6,-1,128],[8,89,128],[11,-7,128],[12,9,128],[15,-1,128]]],
    [[[0,-679,384],[3,7,384],[4,-3,128],[7,1,384],[9,-21,128],[10,7,128],[13,1,128],[14,-3,128]],[[1,7,128],[2,-7,384],[5,-1,384],[6,1,128],[8,89,128],[11,7,128],[12,-9,128],[15,1,128]]],
    [[[0,-679,384],[3,7,384],[4,-1,128],[7,-1,384],[9,-7,128],[10,-7,128],[13,1,128],[14,-3,128]],[[1,7,384],[2,7,384],[5,-1,384],[6,1,128],[8,89,128],[11,7,128],[12,-3,128],[15,-1,128]]],
    [[[0,-679,384],[3,7,384],[4,-1,128],[7,1,384],[9,-7,128],[10,7,128],[13,1,128],[14,-3,128]],[[1,7,384],[2,-7,384],[5,-1,384],[6,1,128],[8,89,128],[11,7,128],[12,-3,128],[15,1,128]]],
    [[[0,-679,384],[3,7,384],[4,1,128],[7,-1,384],[9,7,128],[10,-7,128],[13,1,128],[14,-3,128]],[[1,-7,384],[2,7,384],[5,-1,384],[6,1,128],[8,89,128],[11,7,128],[12,3,128],[15,-1,128]]],
    [[[0,-679,384],[3,7,384],[4,1,128],[7,1,384],[9,7,128],[10,7,128],[13,1,128],[14,-3,128]],[[1,-7,384],[2,-7,384],[5,-1,384],[6,1,128],[8,89,128],[11,7,128],[12,3,128],[15,1,128]]],
    [[[0,-679,384],[3,7,384],[4,3,128],[7,-1,384],[9,21,128],[10,-7,128],[13,1,128],[14,-3,128]],[[1,-7,128],[2,7,384],[5,-1,384],[6,1,128],[8,89,128],[11,7,128],[12,9,128],[15,-1,128]]],
    [[[0,-679,384],[4,-1,32],[7,1,384],[9,-7,32],[10,7,128],[13,1,128]],[[1,7,96],[2,-7,384],[5,-1,384],[8,89,128],[12,-3,32],[15,1,128]]],
    [[[0,-679,384],[4,-3,128],[7,1,192],[9,-21,128],[10,7,64],[13,1,128]],[[1,7,128],[2,-7,192],[5,-1,384],[8,89,128],[12,-9,128],[15,1,64]]],
    [[[0,-679,384],[4,-1,64],[7,-1,384],[9,-7,64],[10,-7,128],[13,1,128]],[[1,7,192],[2,7,384],[5,-1,384],[8,89,128],[12,-3,64],[15,-1,128]]],
    [[[0,-679,384],[4,-1,64],[7,1,384],[9,-7,64],[10,7,128],[13,1,128]],[[1,7,192],[2,-7,384],[5,-1,384],[8,89,128],[12,-3,64],[15,1,128]]],
    [[[0,-679,384],[4,-1,128],[7,1,192],[9,-7,128],[10,7,64],[13,1,128]],[[1,7,384],[2,-7,192],[5,-1,384],[8,89,128],[12,-3,128],[15,1,64]]],
    [[[0,-679,384],[4,-1,128],[9,-7,128],[13,1,128]],[[1,7,384],[5,-1,384],[8,89,128],[12,-3,128]]],
    [[[0,-679,384],[4,1,128],[7,-1,192],[9,7,128],[10,-7,64],[13,1,128]],[[1,-7,384],[2,7,192],[5,-1,384],[8,89,128],[12,3,128],[15,-1,64]]],
    [[[0,-679,384],[4,1,128],[9,7,128],[13,1,128]],[[1,-7,384],[5,-1,384],[8,89,128],[12,3,128]]],
    [[[0,-679,384],[4,1,64],[7,-1,384],[9,7,64],[10,-7,128],[13,1,128]],[[1,-7,192],[2,7,384],[5,-1,384],[8,89,128],[12,3,64],[15,-1,128]]],
    [[[0,-679,384],[4,1,64],[7,1,384],[9,7,64],[10,7,128],[13,1,128]],[[1,-7,192],[2,-7,384],[5,-1,384],[8,89,128],[12,3,64],[15,1,128]]],
    [[[0,-679,384],[4,3,128],[7,-1,192],[9,21,128],[10,-7,64],[13,1,128]],[[1,-7,128],[2,7,192],[5,-1,384],[8,89,128],[12,9,128],[15,-1,64]]],
    [[[0,-679,384],[4,1,32],[7,-1,384],[9,7,32],[10,-7,128],[13,1,128]],[[1,-7,96],[2,7,384],[5,-1,384],[8,89,128],[12,3,32],[15,-1,128]]],
    [[[0,-679,384],[7,-1,384],[10,-7,128],[13,1,128]],[[2,7,384],[5,-1,384],[8,89,128],[15,-1,128]]],
    [[[0,-679,384],[7,1,384],[10,7,128],[13,1,128]],[[2,-7,384],[5,-1,384],[8,89,128],[15,1,128]]],
    [[[0,-169,96],[3,-1,96],[9,-5,32],[10,1,32]],[[1,5,96],[2,-1,96],[8,23,32],[11,-1,32]]],
    [[[0,-169,96],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,23,32],[11,-1,32]]],
    [[[0,-169,96],[3,-1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,23,32],[11,-1,32]]],
    [[[0,-169,96],[3,-1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,23,32],[11,-1,32]]],
    [[[0,-169,96],[3,-1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,23,32],[11,-1,32]]],
    [[[0,-169,96],[3,-1,96],[9,5,32],[10,-1,32]],[[1,-5,96],[2,1,96],[8,23,32],[11,-1,32]]],
    [[[0,-169,96],[3,1,96],[9,-7,32],[10,1,32]],[[1,7,96],[2,-1,96],[8,23,32],[11,1,32]]],
    [[[0,-169,96],[3,1,96],[9,-5,32],[10,-1,32]],[[1,5,96],[2,1,96],[8,23,32],[11,1,32]]],
    [[[0,-169,96],[3,1,96],[9,-3,32],[10,1,32]],[[1,1,32],[2,-1,96],[8,23,32],[11,1,32]]],
    [[[0,-169,96],[3,1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,23,32],[11,1,32]]],
    [[[0,-169,96],[3,1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,23,32],[11,1,32]]],
    [[[0,-169,96],[3,1,96],[9,3,32],[10,-1,32]],[[1,-1,32],[2,1,96],[8,23,32],[11,1,32]]],
    [[[0,-169,96],[3,1,96],[9,5,32],[10,1,32]],[[1,-5,96],[2,-1,96],[8,23,32],[11,1,32]]],
    [[[0,-169,96],[3,1,96],[9,7,32],[10,-1,32]],[[1,-7,96],[2,1,96],[8,23,32],[11,1,32]]],
    [[[0,-1351,768],[3,-7,768],[4,-5,256],[7,1,768],[9,-35,256],[10,7,256],[13,1,256],[14,3,256]],[[1,35,768],[2,-7,768],[5,-1,768],[6,-1,256],[8,185,256],[11,-7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1351,768],[3,-7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,1,256],[14,3,256]],[[1,7,256],[2,7,768],[5,-1,768],[6,-1,256],[8,185,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1351,768],[3,-7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,1,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,-1,768],[6,-1,256],[8,185,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1351,768],[3,-7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,1,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,-1,768],[6,-1,256],[8,185,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1351,768],[3,-7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,1,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,-1,768],[6,-1,256],[8,185,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-1351,768],[3,-7,768],[4,5,256],[7,-1,768],[9,35,256],[10,-7,256],[13,1,256],[14,3,256]],[[1,-35,768],[2,7,768],[5,-1,768],[6,-1,256],[8,185,256],[11,-7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1351,768],[3,7,768],[4,-7,256],[7,1,768],[9,-49,256],[10,7,256],[13,1,256],[14,-3,256]],[[1,49,768],[2,-7,768],[5,-1,768],[6,1,256],[8,185,256],[11,7,256],[12,-21,256],[15,1,256]]],
    [[[0,-1351,768],[3,7,768],[4,-5,256],[7,-1,768],[9,-35,256],[10,-7,256],[13,1,256],[14,-3,256]],[[1,35,768],[2,7,768],[5,-1,768],[6,1,256],[8,185,256],[11,7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1351,768],[3,7,768],[4,-3,256],[7,1,768],[9,-21,256],[10,7,256],[13,1,256],[14,-3,256]],[[1,7,256],[2,-7,768],[5,-1,768],[6,1,256],[8,185,256],[11,7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1351,768],[3,7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,1,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,-1,768],[6,1,256],[8,185,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1351,768],[3,7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,1,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,-1,768],[6,1,256],[8,185,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-1351,768],[3,7,768],[4,3,256],[7,-1,768],[9,21,256],[10,-7,256],[13,1,256],[14,-3,256]],[[1,-7,256],[2,7,768],[5,-1,768],[6,1,256],[8,185,256],[11,7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1351,768],[3,7,768],[4,5,256],[7,1,768],[9,35,256],[10,7,256],[13,1,256],[14,-3,256]],[[1,-35,768],[2,-7,768],[5,-1,768],[6,1,256],[8,185,256],[11,7,256],[12,15,256],[15,1,256]]],
    [[[0,-1351,768],[3,7,768],[4,7,256],[7,-1,768],[9,49,256],[10,-7,256],[13,1,256],[14,-3,256]],[[1,-49,768],[2,7,768],[5,-1,768],[6,1,256],[8,185,256],[11,7,256],[12,21,256],[15,-1,256]]],
    [[[0,-7,4]],[[8,3,4]]],
    [[[0,-7,4],[3,-1,48],[9,-3,16]],[[1,1,16],[8,3,4],[11,-1,16]]],
    [[[0,-7,4],[3,-1,48],[9,-1,16]],[[1,1,48],[8,3,4],[11,-1,16]]],
    [[[0,-7,4],[3,-1,48],[9,1,16]],[[1,-1,48],[8,3,4],[11,-1,16]]],
    [[[0,-7,4],[3,-1,48],[9,3,16]],[[1,-1,16],[8,3,4],[11,-1,16]]],
    [[[0,-7,4],[3,-7,384],[4,-3,128],[9,-21,128],[14,3,128]],[[1,7,128],[6,-1,128],[8,3,4],[11,-7,128],[12,-9,128]]],
    [[[0,-7,4],[3,-7,384],[4,-1,128],[9,-7,128],[14,3,128]],[[1,7,384],[6,-1,128],[8,3,4],[11,-7,128],[12,-3,128]]],
    [[[0,-7,4],[3,-7,384],[4,1,128],[9,7,128],[14,3,128]],[[1,-7,384],[6,-1,128],[8,3,4],[11,-7,128],[12,3,128]]],
    [[[0,-7,4],[3,-7,384],[4,3,128],[9,21,128],[14,3,128]],[[1,-7,128],[6,-1,128],[8,3,4],[11,-7,128],[12,9,128]]],
    [[[0,-7,4],[3,7,384],[4,-3,128],[9,-21,128],[14,-3,128]],[[1,7,128],[6,1,128],[8,3,4],[11,7,128],[12,-9,128]]],
    [[[0,-7,4],[3,7,384],[4,-1,128],[9,-7,128],[14,-3,128]],[[1,7,384],[6,1,128],[8,3,4],[11,7,128],[12,-3,128]]],
    [[[0,-7,4],[3,7,384],[4,1,128],[9,7,128],[14,-3,128]],[[1,-7,384],[6,1,128],[8,3,4],[11,7,128],[12,3,128]]],
    [[[0,-7,4],[3,7,384],[4,3,128],[9,21,128],[14,-3,128]],[[1,-7,128],[6,1,128],[8,3,4],[11,7,128],[12,9,128]]],
    [[[0,-7,4],[3,1,48],[9,-3,16]],[[1,1,16],[8,3,4],[11,1,16]]],
    [[[0,-7,4],[3,1,48],[9,-1,16]],[[1,1,48],[8,3,4],[11,1,16]]],
    [[[0,-7,4],[3,1,48],[9,1,16]],[[1,-1,48],[8,3,4],[11,1,16]]],
    [[[0,-7,4],[3,1,48],[9,3,16]],[[1,-1,16],[8,3,4],[11,1,16]]],
    [[[0,-7,4],[4,-3,64],[9,-21,64]],[[1,7,64],[8,3,4],[12,-9,64]]],
    [[[0,-7,4],[4,-1,32],[9,-7,32]],[[1,7,96],[8,3,4],[12,-3,32]]],
    [[[0,-7,4],[4,-3,128],[7,-1,384],[9,-21,128],[10,-7,128]],[[1,7,128],[2,7,384],[8,3,4],[12,-9,128],[15,-1,128]]],
    [[[0,-7,4],[4,-1,64],[9,-7,64]],[[1,7,192],[8,3,4],[12,-3,64]]],
    [[[0,-7,4],[4,-1,128],[7,-1,384],[9,-7,128],[10,-7,128]],[[1,7,384],[2,7,384],[8,3,4],[12,-3,128],[15,-1,128]]],
    [[[0,-7,4],[4,-1,128],[7,1,384],[9,-7,128],[10,7,128]],[[1,7,384],[2,-7,384],[8,3,4],[12,-3,128],[15,1,128]]],
    [[[0,-7,4],[4,1,128],[7,-1,384],[9,7,128],[10,-7,128]],[[1,-7,384],[2,7,384],[8,3,4],[12,3,128],[15,-1,128]]],
    [[[0,-7,4],[4,1,128],[7,1,384],[9,7,128],[10,7,128]],[[1,-7,384],[2,-7,384],[8,3,4],[12,3,128],[15,1,128]]],
    [[[0,-7,4],[4,1,64],[9,7,64]],[[1,-7,192],[8,3,4],[12,3,64]]],
    [[[0,-7,4],[4,3,128],[7,1,384],[9,21,128],[10,7,128]],[[1,-7,128],[2,-7,384],[8,3,4],[12,9,128],[15,1,128]]],
    [[[0,-7,4],[4,1,32],[9,7,32]],[[1,-7,96],[8,3,4],[12,3,32]]],
    [[[0,-7,4],[4,3,64],[9,21,64]],[[1,-7,64],[8,3,4],[12,9,64]]],
    [[[0,-7,4],[9,-3,8]],[[1,1,8],[8,3,4]]],
    [[[0,-7,4],[9,-1,4]],[[1,1,12],[8,3,4]]],
    [[[0,-7,4],[9,-3,16],[10,-1,16]],[[1,1,16],[2,1,48],[8,3,4]]],
    [[[0,-7,4],[9,-1,8]],[[1,1,24],[8,3,4]]],
    [[[0,-7,4],[9,-1,16],[10,-1,16]],[[1,1,48],[2,1,48],[8,3,4]]],
    [[[0,-7,4],[9,-1,16],[10,1,16]],[[1,1,48],[2,-1,48],[8,3,4]]],
    [[[0,-7,4],[9,1,16],[10,-1,16]],[[1,-1,48],[2,1,48],[8,3,4]]],
    [[[0,-7,4],[9,1,16],[10,1,16]],[[1,-1,48],[2,-1,48],[8,3,4]]],
    [[[0,-7,4],[9,1,8]],[[1,-1,24],[8,3,4]]],
    [[[0,-7,4],[9,3,16],[10,1,16]],[[1,-1,16],[2,-1,48],[8,3,4]]],
    [[[0,-7,4],[9,1,4]],[[1,-1,12],[8,3,4]]],
    [[[0,-7,4],[9,3,8]],[[1,-1,8],[8,3,4]]],
    [[[0,-1337,768],[3,-7,768],[4,-7,256],[7,1,768],[9,-49,256],[10,7,256],[13,-1,256],[14,3,256]],[[1,49,768],[2,-7,768],[5,1,768],[6,-1,256],[8,199,256],[11,-7,256],[12,-21,256],[15,1,256]]],
    [[[0,-1337,768],[3,-7,768],[4,-5,256],[7,-1,768],[9,-35,256],[10,-7,256],[13,-1,256],[14,3,256]],[[1,35,768],[2,7,768],[5,1,768],[6,-1,256],[8,199,256],[11,-7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1337,768],[3,-7,768],[4,-3,256],[7,1,768],[9,-21,256],[10,7,256],[13,-1,256],[14,3,256]],[[1,7,256],[2,-7,768],[5,1,768],[6,-1,256],[8,199,256],[11,-7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1337,768],[3,-7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,-1,256],[14,3,256]],[[1,7,768],[2,7,768],[5,1,768],[6,-1,256],[8,199,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1337,768],[3,-7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,-1,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,1,768],[6,-1,256],[8,199,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-1337,768],[3,-7,768],[4,3,256],[7,-1,768],[9,21,256],[10,-7,256],[13,-1,256],[14,3,256]],[[1,-7,256],[2,7,768],[5,1,768],[6,-1,256],[8,199,256],[11,-7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1337,768],[3,-7,768],[4,5,256],[7,1,768],[9,35,256],[10,7,256],[13,-1,256],[14,3,256]],[[1,-35,768],[2,-7,768],[5,1,768],[6,-1,256],[8,199,256],[11,-7,256],[12,15,256],[15,1,256]]],
    [[[0,-1337,768],[3,-7,768],[4,7,256],[7,-1,768],[9,49,256],[10,-7,256],[13,-1,256],[14,3,256]],[[1,-49,768],[2,7,768],[5,1,768],[6,-1,256],[8,199,256],[11,-7,256],[12,21,256],[15,-1,256]]],
    [[[0,-1337,768],[3,7,768],[4,-5,256],[7,1,768],[9,-35,256],[10,7,256],[13,-1,256],[14,-3,256]],[[1,35,768],[2,-7,768],[5,1,768],[6,1,256],[8,199,256],[11,7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1337,768],[3,7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,-1,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,1,768],[6,1,256],[8,199,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1337,768],[3,7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,-1,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,1,768],[6,1,256],[8,199,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1337,768],[3,7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,-1,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,1,768],[6,1,256],[8,199,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1337,768],[3,7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,-1,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,1,768],[6,1,256],[8,199,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-1337,768],[3,7,768],[4,5,256],[7,-1,768],[9,35,256],[10,-7,256],[13,-1,256],[14,-3,256]],[[1,-35,768],[2,7,768],[5,1,768],[6,1,256],[8,199,256],[11,7,256],[12,15,256],[15,-1,256]]],
    [[[0,-167,96],[3,-1,96],[9,-7,32],[10,1,32]],[[1,7,96],[2,-1,96],[8,25,32],[11,-1,32]]],
    [[[0,-167,96],[3,-1,96],[9,-5,32],[10,-1,32]],[[1,5,96],[2,1,96],[8,25,32],[11,-1,32]]],
    [[[0,-167,96],[3,-1,96],[9,-3,32],[10,1,32]],[[1,1,32],[2,-1,96],[8,25,32],[11,-1,32]]],
    [[[0,-167,96],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,25,32],[11,-1,32]]],
    [[[0,-167,96],[3,-1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,25,32],[11,-1,32]]],
    [[[0,-167,96],[3,-1,96],[9,3,32],[10,-1,32]],[[1,-1,32],[2,1,96],[8,25,32],[11,-1,32]]],
    [[[0,-167,96],[3,-1,96],[9,5,32],[10,1,32]],[[1,-5,96],[2,-1,96],[8,25,32],[11,-1,32]]],
    [[[0,-167,96],[3,-1,96],[9,7,32],[10,-1,32]],[[1,-7,96],[2,1,96],[8,25,32],[11,-1,32]]],
    [[[0,-167,96],[3,1,96],[9,-5,32],[10,1,32]],[[1,5,96],[2,-1,96],[8,25,32],[11,1,32]]],
    [[[0,-167,96],[3,1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,25,32],[11,1,32]]],
    [[[0,-167,96],[3,1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,25,32],[11,1,32]]],
    [[[0,-167,96],[3,1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,25,32],[11,1,32]]],
    [[[0,-167,96],[3,1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,25,32],[11,1,32]]],
    [[[0,-167,96],[3,1,96],[9,5,32],[10,-1,32]],[[1,-5,96],[2,1,96],[8,25,32],[11,1,32]]],
    [[[0,-665,384],[3,-7,384],[4,-3,128],[7,1,384],[9,-21,128],[10,7,128],[13,-1,128],[14,3,128]],[[1,7,128],[2,-7,384],[5,1,384],[6,-1,128],[8,103,128],[11,-7,128],[12,-9,128],[15,1,128]]],
    [[[0,-665,384],[3,-7,384],[4,-1,128],[7,-1,384],[9,-7,128],[10,-7,128],[13,-1,128],[14,3,128]],[[1,7,384],[2,7,384],[5,1,384],[6,-1,128],[8,103,128],[11,-7,128],[12,-3,128],[15,-1,128]]],
    [[[0,-665,384],[3,-7,384],[4,-1,128],[7,1,384],[9,-7,128],[10,7,128],[13,-1,128],[14,3,128]],[[1,7,384],[2,-7,384],[5,1,384],[6,-1,128],[8,103,128],[11,-7,128],[12,-3,128],[15,1,128]]],
    [[[0,-665,384],[3,-7,384],[4,1,128],[7,-1,384],[9,7,128],[10,-7,128],[13,-1,128],[14,3,128]],[[1,-7,384],[2,7,384],[5,1,384],[6,-1,128],[8,103,128],[11,-7,128],[12,3,128],[15,-1,128]]],
    [[[0,-665,384],[3,-7,384],[4,1,128],[7,1,384],[9,7,128],[10,7,128],[13,-1,128],[14,3,128]],[[1,-7,384],[2,-7,384],[5,1,384],[6,-1,128],[8,103,128],[11,-7,128],[12,3,128],[15,1,128]]],
    [[[0,-665,384],[3,-7,384],[4,3,128],[7,-1,384],[9,21,128],[10,-7,128],[13,-1,128],[14,3,128]],[[1,-7,128],[2,7,384],[5,1,384],[6,-1,128],[8,103,128],[11,-7,128],[12,9,128],[15,-1,128]]],
    [[[0,-665,384],[3,7,384],[4,-3,128],[7,1,384],[9,-21,128],[10,7,128],[13,-1,128],[14,-3,128]],[[1,7,128],[2,-7,384],[5,1,384],[6,1,128],[8,103,128],[11,7,128],[12,-9,128],[15,1,128]]],
    [[[0,-665,384],[3,7,384],[4,-1,128],[7,1,384],[9,-7,128],[10,7,128],[13,-1,128],[14,-3,128]],[[1,7,384],[2,-7,384],[5,1,384],[6,1,128],[8,103,128],[11,7,128],[12,-3,128],[15,1,128]]],
    [[[0,-665,384],[3,7,384],[4,1,128],[7,-1,384],[9,7,128],[10,-7,128],[13,-1,128],[14,-3,128]],[[1,-7,384],[2,7,384],[5,1,384],[6,1,128],[8,103,128],[11,7,128],[12,3,128],[15,-1,128]]],
    [[[0,-665,384],[3,7,384],[4,3,128],[7,-1,384],[9,21,128],[10,-7,128],[13,-1,128],[14,-3,128]],[[1,-7,128],[2,7,384],[5,1,384],[6,1,128],[8,103,128],[11,7,128],[12,9,128],[15,-1,128]]],
    [[[0,-665,384],[4,-1,32],[7,1,384],[9,-7,32],[10,7,128],[13,-1,128]],[[1,7,96],[2,-7,384],[5,1,384],[8,103,128],[12,-3,32],[15,1,128]]],
    [[[0,-665,384],[4,-3,128],[7,1,192],[9,-21,128],[10,7,64],[13,-1,128]],[[1,7,128],[2,-7,192],[5,1,384],[8,103,128],[12,-9,128],[15,1,64]]],
    [[[0,-665,384],[4,-1,64],[7,-1,384],[9,-7,64],[10,-7,128],[13,-1,128]],[[1,7,192],[2,7,384],[5,1,384],[8,103,128],[12,-3,64],[15,-1,128]]],
    [[[0,-665,384],[4,-1,64],[7,1,384],[9,-7,64],[10,7,128],[13,-1,128]],[[1,7,192],[2,-7,384],[5,1,384],[8,103,128],[12,-3,64],[15,1,128]]],
    [[[0,-665,384],[4,-1,128],[7,1,192],[9,-7,128],[10,7,64],[13,-1,128]],[[1,7,384],[2,-7,192],[5,1,384],[8,103,128],[12,-3,128],[15,1,64]]],
    [[[0,-665,384],[4,-1,128],[9,-7,128],[13,-1,128]],[[1,7,384],[5,1,384],[8,103,128],[12,-3,128]]],
    [[[0,-665,384],[4,1,128],[7,-1,192],[9,7,128],[10,-7,64],[13,-1,128]],[[1,-7,384],[2,7,192],[5,1,384],[8,103,128],[12,3,128],[15,-1,64]]],
    [[[0,-665,384],[4,1,128],[9,7,128],[13,-1,128]],[[1,-7,384],[5,1,384],[8,103,128],[12,3,128]]],
    [[[0,-665,384],[4,1,64],[7,-1,384],[9,7,64],[10,-7,128],[13,-1,128]],[[1,-7,192],[2,7,384],[5,1,384],[8,103,128],[12,3,64],[15,-1,128]]],
    [[[0,-665,384],[4,1,64],[7,1,384],[9,7,64],[10,7,128],[13,-1,128]],[[1,-7,192],[2,-7,384],[5,1,384],[8,103,128],[12,3,64],[15,1,128]]],
    [[[0,-665,384],[4,3,128],[7,-1,192],[9,21,128],[10,-7,64],[13,-1,128]],[[1,-7,128],[2,7,192],[5,1,384],[8,103,128],[12,9,128],[15,-1,64]]],
    [[[0,-665,384],[4,1,32],[7,-1,384],[9,7,32],[10,-7,128],[13,-1,128]],[[1,-7,96],[2,7,384],[5,1,384],[8,103,128],[12,3,32],[15,-1,128]]],
    [[[0,-665,384],[7,-1,384],[10,-7,128],[13,-1,128]],[[2,7,384],[5,1,384],[8,103,128],[15,-1,128]]],
    [[[0,-665,384],[7,1,384],[10,7,128],[13,-1,128]],[[2,-7,384],[5,1,384],[8,103,128],[15,1,128]]],
    [[[0,-83,48],[3,-1,48],[9,-3,16],[10,1,16]],[[1,1,16],[2,-1,48],[8,13,16],[11,-1,16]]],
    [[[0,-83,48],[3,-1,48],[9,-1,16],[10,-1,16]],[[1,1,48],[2,1,48],[8,13,16],[11,-1,16]]],
    [[[0,-83,48],[3,-1,48],[9,-1,16],[10,1,16]],[[1,1,48],[2,-1,48],[8,13,16],[11,-1,16]]],
    [[[0,-83,48],[3,-1,48],[9,1,16],[10,-1,16]],[[1,-1,48],[2,1,48],[8,13,16],[11,-1,16]]],
    [[[0,-83,48],[3,-1,48],[9,1,16],[10,1,16]],[[1,-1,48],[2,-1,48],[8,13,16],[11,-1,16]]],
    [[[0,-83,48],[3,-1,48],[9,3,16],[10,-1,16]],[[1,-1,16],[2,1,48],[8,13,16],[11,-1,16]]],
    [[[0,-83,48],[3,1,48],[9,-3,16],[10,1,16]],[[1,1,16],[2,-1,48],[8,13,16],[11,1,16]]],
    [[[0,-83,48],[3,1,48],[9,-1,16],[10,1,16]],[[1,1,48],[2,-1,48],[8,13,16],[11,1,16]]],
    [[[0,-83,48],[3,1,48],[9,1,16],[10,-1,16]],[[1,-1,48],[2,1,48],[8,13,16],[11,1,16]]],
    [[[0,-83,48],[3,1,48],[9,3,16],[10,-1,16]],[[1,-1,16],[2,1,48],[8,13,16],[11,1,16]]],
    [[[0,-83,48],[9,-1,4],[10,1,16]],[[1,1,12],[2,-1,48],[8,13,16]]],
    [[[0,-83,48],[9,-3,16],[10,1,8]],[[1,1,16],[2,-1,24],[8,13,16]]],
    [[[0,-83,48],[9,-1,8],[10,-1,16]],[[1,1,24],[2,1,48],[8,13,16]]],
    [[[0,-83,48],[9,-1,8],[10,1,16]],[[1,1,24],[2,-1,48],[8,13,16]]],
    [[[0,-83,48],[9,-1,16]],[[1,1,48],[8,13,16]]],
    [[[0,-83,48],[9,-1,16],[10,1,8]],[[1,1,48],[2,-1,24],[8,13,16]]],
    [[[0,-83,48],[9,1,16]],[[1,-1,48],[8,13,16]]],
    [[[0,-83,48],[9,1,16],[10,-1,8]],[[1,-1,48],[2,1,24],[8,13,16]]],
    [[[0,-83,48],[9,1,8],[10,-1,16]],[[1,-1,24],[2,1,48],[8,13,16]]],
    [[[0,-83,48],[9,1,8],[10,1,16]],[[1,-1,24],[2,-1,48],[8,13,16]]],
    [[[0,-83,48],[9,3,16],[10,-1,8]],[[1,-1,16],[2,1,24],[8,13,16]]],
    [[[0,-83,48],[9,1,4],[10,-1,16]],[[1,-1,12],[2,1,48],[8,13,16]]],
    [[[0,-83,48],[10,-1,16]],[[2,1,48],[8,13,16]]],
    [[[0,-83,48],[10,1,16]],[[2,-1,48],[8,13,16]]],
    [[[0,-441,256],[3,-7,768],[4,-11,256],[7,1,256],[9,-77,256],[10,21,256],[13,-3,256],[14,3,256]],[[1,77,768],[2,-7,256],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,-33,256],[15,3,256]]],
    [[[0,-441,256],[3,-7,768],[4,-5,256],[7,-1,256],[9,-35,256],[10,-21,256],[13,-3,256],[14,3,256]],[[1,35,768],[2,7,256],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,-15,256],[15,-3,256]]],
    [[[0,-441,256],[3,-7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,-3,256],[14,3,256]],[[1,7,256],[2,7,768],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-441,256],[3,-7,768],[4,-3,256],[7,1,256],[9,-21,256],[10,21,256],[13,-3,256],[14,3,256]],[[1,7,256],[2,-7,256],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,-9,256],[15,3,256]]],
    [[[0,-441,256],[3,-7,768],[4,-1,256],[7,-1,256],[9,-7,256],[10,-21,256],[13,-3,256],[14,3,256]],[[1,7,768],[2,7,256],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,-3,256],[15,-3,256]]],
    [[[0,-441,256],[3,-7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,-3,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-441,256],[3,-7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,-3,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-441,256],[3,-7,768],[4,1,256],[7,1,256],[9,7,256],[10,21,256],[13,-3,256],[14,3,256]],[[1,-7,768],[2,-7,256],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,3,256],[15,3,256]]],
    [[[0,-441,256],[3,-7,768],[4,3,256],[7,-1,256],[9,21,256],[10,-21,256],[13,-3,256],[14,3,256]],[[1,-7,256],[2,7,256],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,9,256],[15,-3,256]]],
    [[[0,-441,256],[3,-7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,-3,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-441,256],[3,-7,768],[4,5,256],[7,1,256],[9,35,256],[10,21,256],[13,-3,256],[14,3,256]],[[1,-35,768],[2,-7,256],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,15,256],[15,3,256]]],
    [[[0,-441,256],[3,-7,768],[4,11,256],[7,-1,256],[9,77,256],[10,-21,256],[13,-3,256],[14,3,256]],[[1,-77,768],[2,7,256],[5,1,256],[6,-1,256],[8,213,256],[11,-7,256],[12,33,256],[15,-3,256]]],
    [[[0,-441,256],[3,7,768],[4,-9,256],[7,1,256],[9,-63,256],[10,21,256],[13,-3,256],[14,-3,256]],[[1,21,256],[2,-7,256],[5,1,256],[6,1,256],[8,213,256],[11,7,256],[12,-27,256],[15,3,256]]],
    [[[0,-441,256],[3,7,768],[4,-5,256],[7,1,256],[9,-35,256],[10,21,256],[13,-3,256],[14,-3,256]],[[1,35,768],[2,-7,256],[5,1,256],[6,1,256],[8,213,256],[11,7,256],[12,-15,256],[15,3,256]]],
    [[[0,-441,256],[3,7,768],[4,-3,256],[7,1,768],[9,-21,256],[10,7,256],[13,-3,256],[14,-3,256]],[[1,7,256],[2,-7,768],[5,1,256],[6,1,256],[8,213,256],[11,7,256],[12,-9,256],[15,1,256]]],
    [[[0,-441,256],[3,7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,-3,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,1,256],[6,1,256],[8,213,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-441,256],[3,7,768],[4,-1,256],[7,1,256],[9,-7,256],[10,21,256],[13,-3,256],[14,-3,256]],[[1,7,768],[2,-7,256],[5,1,256],[6,1,256],[8,213,256],[11,7,256],[12,-3,256],[15,3,256]]],
    [[[0,-441,256],[3,7,768],[4,1,256],[7,-1,256],[9,7,256],[10,-21,256],[13,-3,256],[14,-3,256]],[[1,-7,768],[2,7,256],[5,1,256],[6,1,256],[8,213,256],[11,7,256],[12,3,256],[15,-3,256]]],
    [[[0,-441,256],[3,7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,-3,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,1,256],[6,1,256],[8,213,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-441,256],[3,7,768],[4,3,256],[7,-1,768],[9,21,256],[10,-7,256],[13,-3,256],[14,-3,256]],[[1,-7,256],[2,7,768],[5,1,256],[6,1,256],[8,213,256],[11,7,256],[12,9,256],[15,-1,256]]],
    [[[0,-441,256],[3,7,768],[4,5,256],[7,-1,256],[9,35,256],[10,-21,256],[13,-3,256],[14,-3,256]],[[1,-35,768],[2,7,256],[5,1,256],[6,1,256],[8,213,256],[11,7,256],[12,15,256],[15,-3,256]]],
    [[[0,-441,256],[3,7,768],[4,9,256],[7,-1,256],[9,63,256],[10,-21,256],[13,-3,256],[14,-3,256]],[[1,-21,256],[2,7,256],[5,1,256],[6,1,256],[8,213,256],[11,7,256],[12,27,256],[15,-3,256]]],
    [[[0,-55,32],[3,-1,96],[9,-11,32],[10,3,32]],[[1,11,96],[2,-1,32],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,-1,96],[9,-5,32],[10,-3,32]],[[1,5,96],[2,1,32],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,-1,96],[9,-3,32],[10,3,32]],[[1,1,32],[2,-1,32],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,-1,96],[9,-1,32],[10,-3,32]],[[1,1,96],[2,1,32],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,-1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,-1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,-1,96],[9,1,32],[10,3,32]],[[1,-1,96],[2,-1,32],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,-1,96],[9,3,32],[10,-3,32]],[[1,-1,32],[2,1,32],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,-1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,-1,96],[9,5,32],[10,3,32]],[[1,-5,96],[2,-1,32],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,-1,96],[9,11,32],[10,-3,32]],[[1,-11,96],[2,1,32],[8,27,32],[11,-1,32]]],
    [[[0,-55,32],[3,1,96],[9,-9,32],[10,3,32]],[[1,3,32],[2,-1,32],[8,27,32],[11,1,32]]],
    [[[0,-55,32],[3,1,96],[9,-5,32],[10,3,32]],[[1,5,96],[2,-1,32],[8,27,32],[11,1,32]]],
    [[[0,-55,32],[3,1,96],[9,-3,32],[10,1,32]],[[1,1,32],[2,-1,96],[8,27,32],[11,1,32]]],
    [[[0,-55,32],[3,1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,27,32],[11,1,32]]],
    [[[0,-55,32],[3,1,96],[9,-1,32],[10,3,32]],[[1,1,96],[2,-1,32],[8,27,32],[11,1,32]]],
    [[[0,-55,32],[3,1,96],[9,1,32],[10,-3,32]],[[1,-1,96],[2,1,32],[8,27,32],[11,1,32]]],
    [[[0,-55,32],[3,1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,27,32],[11,1,32]]],
    [[[0,-55,32],[3,1,96],[9,3,32],[10,-1,32]],[[1,-1,32],[2,1,96],[8,27,32],[11,1,32]]],
    [[[0,-55,32],[3,1,96],[9,5,32],[10,-3,32]],[[1,-5,96],[2,1,32],[8,27,32],[11,1,32]]],
    [[[0,-55,32],[3,1,96],[9,9,32],[10,-3,32]],[[1,-3,32],[2,1,32],[8,27,32],[11,1,32]]],
    [[[0,-329,192],[3,-7,384],[4,-1,64],[7,1,384],[9,-7,64],[10,7,128],[13,-1,64],[14,3,128]],[[1,7,192],[2,-7,384],[5,1,192],[6,-1,128],[8,55,64],[11,-7,128],[12,-3,64],[15,1,128]]],
    [[[0,-329,192],[3,-7,384],[4,1,64],[7,-1,384],[9,7,64],[10,-7,128],[13,-1,64],[14,3,128]],[[1,-7,192],[2,7,384],[5,1,192],[6,-1,128],[8,55,64],[11,-7,128],[12,3,64],[15,-1,128]]],
    [[[0,-329,192],[3,-7,384],[7,-1,384],[10,-7,128],[13,-1,64],[14,3,128]],[[2,7,384],[5,1,192],[6,-1,128],[8,55,64],[11,-7,128],[15,-1,128]]],
    [[[0,-329,192],[3,-7,384],[7,1,384],[10,7,128],[13,-1,64],[14,3,128]],[[2,-7,384],[5,1,192],[6,-1,128],[8,55,64],[11,-7,128],[15,1,128]]],
    [[[0,-329,192],[4,-3,128],[7,-1,384],[9,-21,128],[10,-7,128],[13,-1,64]],[[1,7,128],[2,7,384],[5,1,192],[8,55,64],[12,-9,128],[15,-1,128]]],
    [[[0,-329,192],[4,-3,128],[7,1,384],[9,-21,128],[10,7,128],[13,-1,64]],[[1,7,128],[2,-7,384],[5,1,192],[8,55,64],[12,-9,128],[15,1,128]]],
    [[[0,-329,192],[4,-1,64],[7,1,192],[9,-7,64],[10,7,64],[13,-1,64]],[[1,7,192],[2,-7,192],[5,1,192],[8,55,64],[12,-3,64],[15,1,64]]],
    [[[0,-329,192],[4,-1,128],[7,-1,384],[9,-7,128],[10,-7,128],[13,-1,64]],[[1,7,384],[2,7,384],[5,1,192],[8,55,64],[12,-3,128],[15,-1,128]]],
    [[[0,-329,192],[4,-1,128],[7,1,384],[9,-7,128],[10,7,128],[13,-1,64]],[[1,7,384],[2,-7,384],[5,1,192],[8,55,64],[12,-3,128],[15,1,128]]],
    [[[0,-329,192],[4,1,128],[7,-1,384],[9,7,128],[10,-7,128],[13,-1,64]],[[1,-7,384],[2,7,384],[5,1,192],[8,55,64],[12,3,128],[15,-1,128]]],
    [[[0,-329,192],[4,1,128],[7,1,384],[9,7,128],[10,7,128],[13,-1,64]],[[1,-7,384],[2,-7,384],[5,1,192],[8,55,64],[12,3,128],[15,1,128]]],
    [[[0,-329,192],[4,1,64],[7,-1,192],[9,7,64],[10,-7,64],[13,-1,64]],[[1,-7,192],[2,7,192],[5,1,192],[8,55,64],[12,3,64],[15,-1,64]]],
    [[[0,-329,192],[4,3,128],[7,-1,384],[9,21,128],[10,-7,128],[13,-1,64]],[[1,-7,128],[2,7,384],[5,1,192],[8,55,64],[12,9,128],[15,-1,128]]],
    [[[0,-329,192],[4,3,128],[7,1,384],[9,21,128],[10,7,128],[13,-1,64]],[[1,-7,128],[2,-7,384],[5,1,192],[8,55,64],[12,9,128],[15,1,128]]],
    [[[0,-329,192],[7,-1,192],[10,-7,64],[13,-1,64]],[[2,7,192],[5,1,192],[8,55,64],[15,-1,64]]],
    [[[0,-329,192],[7,1,192],[10,7,64],[13,-1,64]],[[2,-7,192],[5,1,192],[8,55,64],[15,1,64]]],
    [[[0,-329,192],[13,-1,64]],[[5,1,192],[8,55,64]]],
    [[[0,-41,24],[3,-1,48],[9,-1,8],[10,1,16]],[[1,1,24],[2,-1,48],[8,7,8],[11,-1,16]]],
    [[[0,-41,24],[3,-1,48],[9,1,8],[10,-1,16]],[[1,-1,24],[2,1,48],[8,7,8],[11,-1,16]]],
    [[[0,-41,24],[3,-1,48],[10,-1,16]],[[2,1,48],[8,7,8],[11,-1,16]]],
    [[[0,-41,24],[3,-1,48],[10,1,16]],[[2,-1,48],[8,7,8],[11,-1,16]]],
    [[[0,-41,24],[9,-3,16],[10,-1,16]],[[1,1,16],[2,1,48],[8,7,8]]],
    [[[0,-41,24],[9,-3,16],[10,1,16]],[[1,1,16],[2,-1,48],[8,7,8]]],
    [[[0,-41,24],[9,-1,8],[10,1,8]],[[1,1,24],[2,-1,24],[8,7,8]]],
    [[[0,-41,24],[9,-1,16],[10,-1,16]],[[1,1,48],[2,1,48],[8,7,8]]],
    [[[0,-41,24],[9,-1,16],[10,1,16]],[[1,1,48],[2,-1,48],[8,7,8]]],
    [[[0,-41,24],[9,1,16],[10,-1,16]],[[1,-1,48],[2,1,48],[8,7,8]]],
    [[[0,-41,24],[9,1,16],[10,1,16]],[[1,-1,48],[2,-1,48],[8,7,8]]],
    [[[0,-41,24],[9,1,8],[10,-1,8]],[[1,-1,24],[2,1,24],[8,7,8]]],
    [[[0,-41,24],[9,3,16],[10,-1,16]],[[1,-1,16],[2,1,48],[8,7,8]]],
    [[[0,-41,24],[9,3,16],[10,1,16]],[[1,-1,16],[2,-1,48],[8,7,8]]],
    [[[0,-41,24],[10,-1,8]],[[2,1,24],[8,7,8]]],
    [[[0,-41,24],[10,1,8]],[[2,-1,24],[8,7,8]]],
    [[[0,-1309,768],[3,-7,768],[4,-7,256],[7,1,768],[9,-49,256],[10,7,256],[13,-5,256],[14,3,256]],[[1,49,768],[2,-7,768],[5,5,768],[6,-1,256],[8,227,256],[11,-7,256],[12,-21,256],[15,1,256]]],
    [[[0,-1309,768],[3,-7,768],[4,-5,256],[7,-1,768],[9,-35,256],[10,-7,256],[13,-5,256],[14,3,256]],[[1,35,768],[2,7,768],[5,5,768],[6,-1,256],[8,227,256],[11,-7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1309,768],[3,-7,768],[4,-3,256],[7,1,768],[9,-21,256],[10,7,256],[13,-5,256],[14,3,256]],[[1,7,256],[2,-7,768],[5,5,768],[6,-1,256],[8,227,256],[11,-7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1309,768],[3,-7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,-5,256],[14,3,256]],[[1,7,768],[2,7,768],[5,5,768],[6,-1,256],[8,227,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1309,768],[3,-7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,-5,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,5,768],[6,-1,256],[8,227,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-1309,768],[3,-7,768],[4,3,256],[7,-1,768],[9,21,256],[10,-7,256],[13,-5,256],[14,3,256]],[[1,-7,256],[2,7,768],[5,5,768],[6,-1,256],[8,227,256],[11,-7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1309,768],[3,-7,768],[4,5,256],[7,1,768],[9,35,256],[10,7,256],[13,-5,256],[14,3,256]],[[1,-35,768],[2,-7,768],[5,5,768],[6,-1,256],[8,227,256],[11,-7,256],[12,15,256],[15,1,256]]],
    [[[0,-1309,768],[3,-7,768],[4,7,256],[7,-1,768],[9,49,256],[10,-7,256],[13,-5,256],[14,3,256]],[[1,-49,768],[2,7,768],[5,5,768],[6,-1,256],[8,227,256],[11,-7,256],[12,21,256],[15,-1,256]]],
    [[[0,-1309,768],[3,7,768],[4,-7,256],[7,-1,768],[9,-49,256],[10,-7,256],[13,-5,256],[14,-3,256]],[[1,49,768],[2,7,768],[5,5,768],[6,1,256],[8,227,256],[11,7,256],[12,-21,256],[15,-1,256]]],
    [[[0,-1309,768],[3,7,768],[4,-5,256],[7,1,768],[9,-35,256],[10,7,256],[13,-5,256],[14,-3,256]],[[1,35,768],[2,-7,768],[5,5,768],[6,1,256],[8,227,256],[11,7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1309,768],[3,7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,-5,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,5,768],[6,1,256],[8,227,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1309,768],[3,7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,-5,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,5,768],[6,1,256],[8,227,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1309,768],[3,7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,-5,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,5,768],[6,1,256],[8,227,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1309,768],[3,7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,-5,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,5,768],[6,1,256],[8,227,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-1309,768],[3,7,768],[4,5,256],[7,-1,768],[9,35,256],[10,-7,256],[13,-5,256],[14,-3,256]],[[1,-35,768],[2,7,768],[5,5,768],[6,1,256],[8,227,256],[11,7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1309,768],[3,7,768],[4,7,256],[7,1,768],[9,49,256],[10,7,256],[13,-5,256],[14,-3,256]],[[1,-49,768],[2,-7,768],[5,5,768],[6,1,256],[8,227,256],[11,7,256],[12,21,256],[15,1,256]]],
    [[[0,-163,96],[3,-1,96],[9,-7,32],[10,1,32]],[[1,7,96],[2,-1,96],[8,29,32],[11,-1,32]]],
    [[[0,-163,96],[3,-1,96],[9,-5,32],[10,-1,32]],[[1,5,96],[2,1,96],[8,29,32],[11,-1,32]]],
    [[[0,-163,96],[3,-1,96],[9,-3,32],[10,1,32]],[[1,1,32],[2,-1,96],[8,29,32],[11,-1,32]]],
    [[[0,-163,96],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,29,32],[11,-1,32]]],
    [[[0,-163,96],[3,-1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,29,32],[11,-1,32]]],
    [[[0,-163,96],[3,-1,96],[9,3,32],[10,-1,32]],[[1,-1,32],[2,1,96],[8,29,32],[11,-1,32]]],
    [[[0,-163,96],[3,-1,96],[9,5,32],[10,1,32]],[[1,-5,96],[2,-1,96],[8,29,32],[11,-1,32]]],
    [[[0,-163,96],[3,-1,96],[9,7,32],[10,-1,32]],[[1,-7,96],[2,1,96],[8,29,32],[11,-1,32]]],
    [[[0,-163,96],[3,1,96],[9,-7,32],[10,-1,32]],[[1,7,96],[2,1,96],[8,29,32],[11,1,32]]],
    [[[0,-163,96],[3,1,96],[9,-5,32],[10,1,32]],[[1,5,96],[2,-1,96],[8,29,32],[11,1,32]]],
    [[[0,-163,96],[3,1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,29,32],[11,1,32]]],
    [[[0,-163,96],[3,1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,29,32],[11,1,32]]],
    [[[0,-163,96],[3,1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,29,32],[11,1,32]]],
    [[[0,-163,96],[3,1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,29,32],[11,1,32]]],
    [[[0,-163,96],[3,1,96],[9,5,32],[10,-1,32]],[[1,-5,96],[2,1,96],[8,29,32],[11,1,32]]],
    [[[0,-163,96],[3,1,96],[9,7,32],[10,1,32]],[[1,-7,96],[2,-1,96],[8,29,32],[11,1,32]]],
    [[[0,-217,128],[3,-7,384],[4,-1,64],[9,-7,64],[13,-3,128],[14,3,128]],[[1,7,192],[5,1,128],[6,-1,128],[8,117,128],[11,-7,128],[12,-3,64]]],
    [[[0,-217,128],[3,-7,384],[4,1,64],[9,7,64],[13,-3,128],[14,3,128]],[[1,-7,192],[5,1,128],[6,-1,128],[8,117,128],[11,-7,128],[12,3,64]]],
    [[[0,-217,128],[3,-7,384],[13,-3,128],[14,3,128]],[[5,1,128],[6,-1,128],[8,117,128],[11,-7,128]]],
    [[[0,-217,128],[3,7,384],[4,-1,64],[9,-7,64],[13,-3,128],[14,-3,128]],[[1,7,192],[5,1,128],[6,1,128],[8,117,128],[11,7,128],[12,-3,64]]],
    [[[0,-217,128],[3,7,384],[4,1,64],[9,7,64],[13,-3,128],[14,-3,128]],[[1,-7,192],[5,1,128],[6,1,128],[8,117,128],[11,7,128],[12,3,64]]],
    [[[0,-217,128],[4,-3,128],[9,-21,128],[13,-3,128]],[[1,7,128],[5,1,128],[8,117,128],[12,-9,128]]],
    [[[0,-217,128],[4,-1,128],[9,-7,128],[13,-3,128]],[[1,7,384],[5,1,128],[8,117,128],[12,-3,128]]],
    [[[0,-217,128],[4,1,128],[9,7,128],[13,-3,128]],[[1,-7,384],[5,1,128],[8,117,128],[12,3,128]]],
    [[[0,-217,128],[4,3,128],[9,21,128],[13,-3,128]],[[1,-7,128],[5,1,128],[8,117,128],[12,9,128]]],
    [[[0,-217,128],[7,-1,384],[10,-7,128],[13,-3,128]],[[2,7,384],[5,1,128],[8,117,128],[15,-1,128]]],
    [[[0,-217,128],[7,1,384],[10,7,128],[13,-3,128]],[[2,-7,384],[5,1,128],[8,117,128],[15,1,128]]],
    [[[0,-27,16],[3,-1,48]],[[8,15,16],[11,-1,16]]],
    [[[0,-27,16],[3,-1,48],[9,-1,8]],[[1,1,24],[8,15,16],[11,-1,16]]],
    [[[0,-27,16],[3,-1,48],[9,1,8]],[[1,-1,24],[8,15,16],[11,-1,16]]],
    [[[0,-27,16],[3,1,48],[9,-1,8]],[[1,1,24],[8,15,16],[11,1,16]]],
    [[[0,-27,16],[3,1,48],[9,1,8]],[[1,-1,24],[8,15,16],[11,1,16]]],
    [[[0,-27,16],[9,-3,16]],[[1,1,16],[8,15,16]]],
    [[[0,-27,16],[9,-1,16]],[[1,1,48],[8,15,16]]],
    [[[0,-27,16],[9,1,16]],[[1,-1,48],[8,15,16]]],
    [[[0,-27,16],[9,3,16]],[[1,-1,16],[8,15,16]]],
    [[[0,-27,16],[10,-1,16]],[[2,1,48],[8,15,16]]],
    [[[0,-27,16],[10,1,16]],[[2,-1,48],[8,15,16]]],
    [[[0,-1295,768],[3,-7,768],[4,-7,256],[7,-1,768],[9,-49,256],[10,-7,256],[13,-7,256],[14,3,256]],[[1,49,768],[2,7,768],[5,7,768],[6,-1,256],[8,241,256],[11,-7,256],[12,-21,256],[15,-1,256]]],
    [[[0,-1295,768],[3,-7,768],[4,-5,256],[7,1,768],[9,-35,256],[10,7,256],[13,-7,256],[14,3,256]],[[1,35,768],[2,-7,768],[5,7,768],[6,-1,256],[8,241,256],[11,-7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1295,768],[3,-7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,-7,256],[14,3,256]],[[1,7,256],[2,7,768],[5,7,768],[6,-1,256],[8,241,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1295,768],[3,-7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,-7,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,7,768],[6,-1,256],[8,241,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1295,768],[3,-7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,-7,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,7,768],[6,-1,256],[8,241,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1295,768],[3,-7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,-7,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,7,768],[6,-1,256],[8,241,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-1295,768],[3,-7,768],[4,5,256],[7,-1,768],[9,35,256],[10,-7,256],[13,-7,256],[14,3,256]],[[1,-35,768],[2,7,768],[5,7,768],[6,-1,256],[8,241,256],[11,-7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1295,768],[3,-7,768],[4,7,256],[7,1,768],[9,49,256],[10,7,256],[13,-7,256],[14,3,256]],[[1,-49,768],[2,-7,768],[5,7,768],[6,-1,256],[8,241,256],[11,-7,256],[12,21,256],[15,1,256]]],
    [[[0,-1295,768],[3,7,768],[4,-7,256],[7,1,768],[9,-49,256],[10,7,256],[13,-7,256],[14,-3,256]],[[1,49,768],[2,-7,768],[5,7,768],[6,1,256],[8,241,256],[11,7,256],[12,-21,256],[15,1,256]]],
    [[[0,-1295,768],[3,7,768],[4,-5,256],[7,-1,768],[9,-35,256],[10,-7,256],[13,-7,256],[14,-3,256]],[[1,35,768],[2,7,768],[5,7,768],[6,1,256],[8,241,256],[11,7,256],[12,-15,256],[15,-1,256]]],
    [[[0,-1295,768],[3,7,768],[4,-3,256],[7,1,768],[9,-21,256],[10,7,256],[13,-7,256],[14,-3,256]],[[1,7,256],[2,-7,768],[5,7,768],[6,1,256],[8,241,256],[11,7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1295,768],[3,7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,-7,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,7,768],[6,1,256],[8,241,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1295,768],[3,7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,-7,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,7,768],[6,1,256],[8,241,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-1295,768],[3,7,768],[4,3,256],[7,-1,768],[9,21,256],[10,-7,256],[13,-7,256],[14,-3,256]],[[1,-7,256],[2,7,768],[5,7,768],[6,1,256],[8,241,256],[11,7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1295,768],[3,7,768],[4,5,256],[7,1,768],[9,35,256],[10,7,256],[13,-7,256],[14,-3,256]],[[1,-35,768],[2,-7,768],[5,7,768],[6,1,256],[8,241,256],[11,7,256],[12,15,256],[15,1,256]]],
    [[[0,-1295,768],[3,7,768],[4,7,256],[7,-1,768],[9,49,256],[10,-7,256],[13,-7,256],[14,-3,256]],[[1,-49,768],[2,7,768],[5,7,768],[6,1,256],[8,241,256],[11,7,256],[12,21,256],[15,-1,256]]],
    [[[0,-161,96],[3,-7,384],[4,-1,64],[7,-1,384],[9,-7,64],[10,-7,128],[13,-1,32],[14,3,128]],[[1,7,192],[2,7,384],[5,1,96],[6,-1,128],[8,31,32],[11,-7,128],[12,-3,64],[15,-1,128]]],
    [[[0,-161,96],[3,-7,384],[4,-1,64],[7,1,384],[9,-7,64],[10,7,128],[13,-1,32],[14,3,128]],[[1,7,192],[2,-7,384],[5,1,96],[6,-1,128],[8,31,32],[11,-7,128],[12,-3,64],[15,1,128]]],
    [[[0,-161,96],[3,-7,384],[4,1,64],[7,-1,384],[9,7,64],[10,-7,128],[13,-1,32],[14,3,128]],[[1,-7,192],[2,7,384],[5,1,96],[6,-1,128],[8,31,32],[11,-7,128],[12,3,64],[15,-1,128]]],
    [[[0,-161,96],[3,-7,384],[4,1,64],[7,1,384],[9,7,64],[10,7,128],[13,-1,32],[14,3,128]],[[1,-7,192],[2,-7,384],[5,1,96],[6,-1,128],[8,31,32],[11,-7,128],[12,3,64],[15,1,128]]],
    [[[0,-161,96],[3,-7,384],[7,-1,384],[10,-7,128],[13,-1,32],[14,3,128]],[[2,7,384],[5,1,96],[6,-1,128],[8,31,32],[11,-7,128],[15,-1,128]]],
    [[[0,-161,96],[3,-7,384],[7,1,384],[10,7,128],[13,-1,32],[14,3,128]],[[2,-7,384],[5,1,96],[6,-1,128],[8,31,32],[11,-7,128],[15,1,128]]],
    [[[0,-161,96],[3,-1,96],[9,-7,32],[10,-1,32]],[[1,7,96],[2,1,96],[8,31,32],[11,-1,32]]],
    [[[0,-161,96],[3,-1,96],[9,-5,32],[10,1,32]],[[1,5,96],[2,-1,96],[8,31,32],[11,-1,32]]],
    [[[0,-161,96],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,31,32],[11,-1,32]]],
    [[[0,-161,96],[3,-1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,31,32],[11,-1,32]]],
    [[[0,-161,96],[3,-1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,31,32],[11,-1,32]]],
    [[[0,-161,96],[3,-1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,31,32],[11,-1,32]]],
    [[[0,-161,96],[3,-1,96],[9,5,32],[10,-1,32]],[[1,-5,96],[2,1,96],[8,31,32],[11,-1,32]]],
    [[[0,-161,96],[3,-1,96],[9,7,32],[10,1,32]],[[1,-7,96],[2,-1,96],[8,31,32],[11,-1,32]]],
    [[[0,-161,96],[3,1,96],[9,-7,32],[10,1,32]],[[1,7,96],[2,-1,96],[8,31,32],[11,1,32]]],
    [[[0,-161,96],[3,1,96],[9,-5,32],[10,-1,32]],[[1,5,96],[2,1,96],[8,31,32],[11,1,32]]],
    [[[0,-161,96],[3,1,96],[9,-3,32],[10,1,32]],[[1,1,32],[2,-1,96],[8,31,32],[11,1,32]]],
    [[[0,-161,96],[3,1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,31,32],[11,1,32]]],
    [[[0,-161,96],[3,1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,31,32],[11,1,32]]],
    [[[0,-161,96],[3,1,96],[9,3,32],[10,-1,32]],[[1,-1,32],[2,1,96],[8,31,32],[11,1,32]]],
    [[[0,-161,96],[3,1,96],[9,5,32],[10,1,32]],[[1,-5,96],[2,-1,96],[8,31,32],[11,1,32]]],
    [[[0,-161,96],[3,1,96],[9,7,32],[10,-1,32]],[[1,-7,96],[2,1,96],[8,31,32],[11,1,32]]],
    [[[0,-161,96],[4,-3,128],[7,-1,384],[9,-21,128],[10,-7,128],[13,-1,32]],[[1,7,128],[2,7,384],[5,1,96],[8,31,32],[12,-9,128],[15,-1,128]]],
    [[[0,-161,96],[4,-3,128],[7,1,384],[9,-21,128],[10,7,128],[13,-1,32]],[[1,7,128],[2,-7,384],[5,1,96],[8,31,32],[12,-9,128],[15,1,128]]],
    [[[0,-161,96],[4,-1,64],[7,1,192],[9,-7,64],[10,7,64],[13,-1,32]],[[1,7,192],[2,-7,192],[5,1,96],[8,31,32],[12,-3,64],[15,1,64]]],
    [[[0,-161,96],[4,-1,128],[7,-1,384],[9,-7,128],[10,-7,128],[13,-1,32]],[[1,7,384],[2,7,384],[5,1,96],[8,31,32],[12,-3,128],[15,-1,128]]],
    [[[0,-161,96],[4,-1,128],[7,1,384],[9,-7,128],[10,7,128],[13,-1,32]],[[1,7,384],[2,-7,384],[5,1,96],[8,31,32],[12,-3,128],[15,1,128]]],
    [[[0,-161,96],[4,1,128],[7,-1,384],[9,7,128],[10,-7,128],[13,-1,32]],[[1,-7,384],[2,7,384],[5,1,96],[8,31,32],[12,3,128],[15,-1,128]]],
    [[[0,-161,96],[4,1,128],[7,1,384],[9,7,128],[10,7,128],[13,-1,32]],[[1,-7,384],[2,-7,384],[5,1,96],[8,31,32],[12,3,128],[15,1,128]]],
    [[[0,-161,96],[4,1,64],[7,-1,192],[9,7,64],[10,-7,64],[13,-1,32]],[[1,-7,192],[2,7,192],[5,1,96],[8,31,32],[12,3,64],[15,-1,64]]],
    [[[0,-161,96],[4,3,128],[7,-1,384],[9,21,128],[10,-7,128],[13,-1,32]],[[1,-7,128],[2,7,384],[5,1,96],[8,31,32],[12,9,128],[15,-1,128]]],
    [[[0,-161,96],[4,3,128],[7,1,384],[9,21,128],[10,7,128],[13,-1,32]],[[1,-7,128],[2,-7,384],[5,1,96],[8,31,32],[12,9,128],[15,1,128]]],
    [[[0,-427,256],[3,-7,768],[4,-3,256],[7,-1,256],[9,-21,256],[10,-21,256],[13,-9,256],[14,3,256]],[[1,7,256],[2,7,256],[5,3,256],[6,-1,256],[8,255,256],[11,-7,256],[12,-9,256],[15,-3,256]]],
    [[[0,-427,256],[3,-7,768],[4,-1,256],[7,1,256],[9,-7,256],[10,21,256],[13,-9,256],[14,3,256]],[[1,7,768],[2,-7,256],[5,3,256],[6,-1,256],[8,255,256],[11,-7,256],[12,-3,256],[15,3,256]]],
    [[[0,-427,256],[3,-7,768],[4,1,256],[7,-1,256],[9,7,256],[10,-21,256],[13,-9,256],[14,3,256]],[[1,-7,768],[2,7,256],[5,3,256],[6,-1,256],[8,255,256],[11,-7,256],[12,3,256],[15,-3,256]]],
    [[[0,-427,256],[3,-7,768],[4,3,256],[7,1,256],[9,21,256],[10,21,256],[13,-9,256],[14,3,256]],[[1,-7,256],[2,-7,256],[5,3,256],[6,-1,256],[8,255,256],[11,-7,256],[12,9,256],[15,3,256]]],
    [[[0,-427,256],[3,7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,-9,256],[14,-3,256]],[[1,7,256],[2,7,768],[5,3,256],[6,1,256],[8,255,256],[11,7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-427,256],[3,7,768],[4,-3,256],[7,1,256],[9,-21,256],[10,21,256],[13,-9,256],[14,-3,256]],[[1,7,256],[2,-7,256],[5,3,256],[6,1,256],[8,255,256],[11,7,256],[12,-9,256],[15,3,256]]],
    [[[0,-427,256],[3,7,768],[4,-1,256],[7,-1,256],[9,-7,256],[10,-21,256],[13,-9,256],[14,-3,256]],[[1,7,768],[2,7,256],[5,3,256],[6,1,256],[8,255,256],[11,7,256],[12,-3,256],[15,-3,256]]],
    [[[0,-427,256],[3,7,768],[4,1,256],[7,1,256],[9,7,256],[10,21,256],[13,-9,256],[14,-3,256]],[[1,-7,768],[2,-7,256],[5,3,256],[6,1,256],[8,255,256],[11,7,256],[12,3,256],[15,3,256]]],
    [[[0,-427,256],[3,7,768],[4,3,256],[7,-1,256],[9,21,256],[10,-21,256],[13,-9,256],[14,-3,256]],[[1,-7,256],[2,7,256],[5,3,256],[6,1,256],[8,255,256],[11,7,256],[12,9,256],[15,-3,256]]],
    [[[0,-427,256],[3,7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,-9,256],[14,-3,256]],[[1,-7,256],[2,-7,768],[5,3,256],[6,1,256],[8,255,256],[11,7,256],[12,9,256],[15,1,256]]],
    [[[0,-5,3],[3,-1,48],[9,-1,8],[10,-1,16]],[[1,1,24],[2,1,48],[8,1,1],[11,-1,16]]],
    [[[0,-5,3],[3,-1,48],[9,-1,8],[10,1,16]],[[1,1,24],[2,-1,48],[8,1,1],[11,-1,16]]],
    [[[0,-5,3],[3,-1,48],[9,1,8],[10,-1,16]],[[1,-1,24],[2,1,48],[8,1,1],[11,-1,16]]],
    [[[0,-5,3],[3,-1,48],[9,1,8],[10,1,16]],[[1,-1,24],[2,-1,48],[8,1,1],[11,-1,16]]],
    [[[0,-5,3],[3,-1,48],[10,-1,16]],[[2,1,48],[8,1,1],[11,-1,16]]],
    [[[0,-5,3],[3,-1,48],[10,1,16]],[[2,-1,48],[8,1,1],[11,-1,16]]],
    [[[0,-5,3],[9,-3,16],[10,-1,16]],[[1,1,16],[2,1,48],[8,1,1]]],
    [[[0,-5,3],[9,-3,16],[10,1,16]],[[1,1,16],[2,-1,48],[8,1,1]]],
    [[[0,-5,3],[9,-1,8],[10,1,8]],[[1,1,24],[2,-1,24],[8,1,1]]],
    [[[0,-5,3],[9,-1,16],[10,-1,16]],[[1,1,48],[2,1,48],[8,1,1]]],
    [[[0,-5,3],[9,-1,16],[10,1,16]],[[1,1,48],[2,-1,48],[8,1,1]]],
    [[[0,-5,3],[9,1,16],[10,-1,16]],[[1,-1,48],[2,1,48],[8,1,1]]],
    [[[0,-5,3],[9,1,16],[10,1,16]],[[1,-1,48],[2,-1,48],[8,1,1]]],
    [[[0,-5,3],[9,1,8],[10,-1,8]],[[1,-1,24],[2,1,24],[8,1,1]]],
    [[[0,-5,3],[9,3,16],[10,-1,16]],[[1,-1,16],[2,1,48],[8,1,1]]],
    [[[0,-5,3],[9,3,16],[10,1,16]],[[1,-1,16],[2,-1,48],[8,1,1]]],
    [[[0,-637,384],[3,-7,384],[4,-1,128],[7,-1,384],[9,-7,128],[10,-7,128],[13,-5,128],[14,3,128]],[[1,7,384],[2,7,384],[5,5,384],[6,-1,128],[8,131,128],[11,-7,128],[12,-3,128],[15,-1,128]]],
    [[[0,-637,384],[3,-7,384],[4,-1,128],[7,1,384],[9,-7,128],[10,7,128],[13,-5,128],[14,3,128]],[[1,7,384],[2,-7,384],[5,5,384],[6,-1,128],[8,131,128],[11,-7,128],[12,-3,128],[15,1,128]]],
    [[[0,-637,384],[3,-7,384],[4,1,128],[7,-1,384],[9,7,128],[10,-7,128],[13,-5,128],[14,3,128]],[[1,-7,384],[2,7,384],[5,5,384],[6,-1,128],[8,131,128],[11,-7,128],[12,3,128],[15,-1,128]]],
    [[[0,-637,384],[3,-7,384],[4,1,128],[7,1,384],[9,7,128],[10,7,128],[13,-5,128],[14,3,128]],[[1,-7,384],[2,-7,384],[5,5,384],[6,-1,128],[8,131,128],[11,-7,128],[12,3,128],[15,1,128]]],
    [[[0,-637,384],[4,-1,64],[7,1,384],[9,-7,64],[10,7,128],[13,-5,128]],[[1,7,192],[2,-7,384],[5,5,384],[8,131,128],[12,-3,64],[15,1,128]]],
    [[[0,-637,384],[4,-1,128],[7,1,192],[9,-7,128],[10,7,64],[13,-5,128]],[[1,7,384],[2,-7,192],[5,5,384],[8,131,128],[12,-3,128],[15,1,64]]],
    [[[0,-637,384],[4,1,128],[7,-1,192],[9,7,128],[10,-7,64],[13,-5,128]],[[1,-7,384],[2,7,192],[5,5,384],[8,131,128],[12,3,128],[15,-1,64]]],
    [[[0,-637,384],[4,1,64],[7,-1,384],[9,7,64],[10,-7,128],[13,-5,128]],[[1,-7,192],[2,7,384],[5,5,384],[8,131,128],[12,3,64],[15,-1,128]]],
    [[[0,-637,384],[7,-1,384],[10,-7,128],[13,-5,128]],[[2,7,384],[5,5,384],[8,131,128],[15,-1,128]]],
    [[[0,-637,384],[7,1,384],[10,7,128],[13,-5,128]],[[2,-7,384],[5,5,384],[8,131,128],[15,1,128]]],
    [[[0,-53,32],[3,-1,96],[9,-3,32],[10,-3,32]],[[1,1,32],[2,1,32],[8,33,32],[11,-1,32]]],
    [[[0,-53,32],[3,-1,96],[9,-1,32],[10,3,32]],[[1,1,96],[2,-1,32],[8,33,32],[11,-1,32]]],
    [[[0,-53,32],[3,-1,96],[9,1,32],[10,-3,32]],[[1,-1,96],[2,1,32],[8,33,32],[11,-1,32]]],
    [[[0,-53,32],[3,-1,96],[9,3,32],[10,3,32]],[[1,-1,32],[2,-1,32],[8,33,32],[11,-1,32]]],
    [[[0,-53,32],[3,1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,33,32],[11,1,32]]],
    [[[0,-53,32],[3,1,96],[9,-3,32],[10,3,32]],[[1,1,32],[2,-1,32],[8,33,32],[11,1,32]]],
    [[[0,-53,32],[3,1,96],[9,-1,32],[10,-3,32]],[[1,1,96],[2,1,32],[8,33,32],[11,1,32]]],
    [[[0,-53,32],[3,1,96],[9,1,32],[10,3,32]],[[1,-1,96],[2,-1,32],[8,33,32],[11,1,32]]],
    [[[0,-53,32],[3,1,96],[9,3,32],[10,-3,32]],[[1,-1,32],[2,1,32],[8,33,32],[11,1,32]]],
    [[[0,-53,32],[3,1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,33,32],[11,1,32]]],
    [[[0,-1267,768],[3,-7,768],[4,-5,256],[7,1,768],[9,-35,256],[10,7,256],[13,-11,256],[14,3,256]],[[1,35,768],[2,-7,768],[5,11,768],[6,-1,256],[8,269,256],[11,-7,256],[12,-15,256],[15,1,256]]],
    [[[0,-1267,768],[3,-7,768],[4,-3,256],[7,-1,768],[9,-21,256],[10,-7,256],[13,-11,256],[14,3,256]],[[1,7,256],[2,7,768],[5,11,768],[6,-1,256],[8,269,256],[11,-7,256],[12,-9,256],[15,-1,256]]],
    [[[0,-1267,768],[3,-7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,-11,256],[14,3,256]],[[1,7,768],[2,-7,768],[5,11,768],[6,-1,256],[8,269,256],[11,-7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1267,768],[3,-7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,-11,256],[14,3,256]],[[1,-7,768],[2,7,768],[5,11,768],[6,-1,256],[8,269,256],[11,-7,256],[12,3,256],[15,-1,256]]],
    [[[0,-1267,768],[3,-7,768],[4,3,256],[7,1,768],[9,21,256],[10,7,256],[13,-11,256],[14,3,256]],[[1,-7,256],[2,-7,768],[5,11,768],[6,-1,256],[8,269,256],[11,-7,256],[12,9,256],[15,1,256]]],
    [[[0,-1267,768],[3,-7,768],[4,5,256],[7,-1,768],[9,35,256],[10,-7,256],[13,-11,256],[14,3,256]],[[1,-35,768],[2,7,768],[5,11,768],[6,-1,256],[8,269,256],[11,-7,256],[12,15,256],[15,-1,256]]],
    [[[0,-1267,768],[3,7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,-11,256],[14,-3,256]],[[1,7,768],[2,7,768],[5,11,768],[6,1,256],[8,269,256],[11,7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1267,768],[3,7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,-11,256],[14,-3,256]],[[1,-7,768],[2,-7,768],[5,11,768],[6,1,256],[8,269,256],[11,7,256],[12,3,256],[15,1,256]]],
    [[[0,-79,48],[3,-1,48],[9,-1,16],[10,-1,16]],[[1,1,48],[2,1,48],[8,17,16],[11,-1,16]]],
    [[[0,-79,48],[3,-1,48],[9,-1,16],[10,1,16]],[[1,1,48],[2,-1,48],[8,17,16],[11,-1,16]]],
    [[[0,-79,48],[3,-1,48],[9,1,16],[10,-1,16]],[[1,-1,48],[2,1,48],[8,17,16],[11,-1,16]]],
    [[[0,-79,48],[3,-1,48],[9,1,16],[10,1,16]],[[1,-1,48],[2,-1,48],[8,17,16],[11,-1,16]]],
    [[[0,-79,48],[9,-1,8],[10,1,16]],[[1,1,24],[2,-1,48],[8,17,16]]],
    [[[0,-79,48],[9,-1,16],[10,1,8]],[[1,1,48],[2,-1,24],[8,17,16]]],
    [[[0,-79,48],[9,1,16],[10,-1,8]],[[1,-1,48],[2,1,24],[8,17,16]]],
    [[[0,-79,48],[9,1,8],[10,-1,16]],[[1,-1,24],[2,1,48],[8,17,16]]],
    [[[0,-79,48],[10,-1,16]],[[2,1,48],[8,17,16]]],
    [[[0,-79,48],[10,1,16]],[[2,-1,48],[8,17,16]]],
    [[[0,-105,64],[3,-7,384],[4,-3,128],[9,-21,128],[13,-3,64],[14,3,128]],[[1,7,128],[5,1,64],[6,-1,128],[8,69,64],[11,-7,128],[12,-9,128]]],
    [[[0,-105,64],[3,-7,384],[4,3,128],[9,21,128],[13,-3,64],[14,3,128]],[[1,-7,128],[5,1,64],[6,-1,128],[8,69,64],[11,-7,128],[12,9,128]]],
    [[[0,-105,64],[4,-3,64],[9,-21,64],[13,-3,64]],[[1,7,64],[5,1,64],[8,69,64],[12,-9,64]]],
    [[[0,-105,64],[4,-1,64],[9,-7,64],[13,-3,64]],[[1,7,192],[5,1,64],[8,69,64],[12,-3,64]]],
    [[[0,-105,64],[4,1,64],[9,7,64],[13,-3,64]],[[1,-7,192],[5,1,64],[8,69,64],[12,3,64]]],
    [[[0,-105,64],[4,3,64],[9,21,64],[13,-3,64]],[[1,-7,64],[5,1,64],[8,69,64],[12,9,64]]],
    [[[0,-105,64],[13,-3,64]],[[5,1,64],[8,69,64]]],
    [[[0,-157,96],[3,-1,96],[9,-5,32],[10,1,32]],[[1,5,96],[2,-1,96],[8,35,32],[11,-1,32]]],
    [[[0,-157,96],[3,-1,96],[9,-3,32],[10,-1,32]],[[1,1,32],[2,1,96],[8,35,32],[11,-1,32]]],
    [[[0,-157,96],[3,-1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,35,32],[11,-1,32]]],
    [[[0,-157,96],[3,-1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,35,32],[11,-1,32]]],
    [[[0,-157,96],[3,-1,96],[9,3,32],[10,1,32]],[[1,-1,32],[2,-1,96],[8,35,32],[11,-1,32]]],
    [[[0,-157,96],[3,-1,96],[9,5,32],[10,-1,32]],[[1,-5,96],[2,1,96],[8,35,32],[11,-1,32]]],
    [[[0,-157,96],[3,1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,35,32],[11,1,32]]],
    [[[0,-157,96],[3,1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,35,32],[11,1,32]]],
    [[[0,-1253,768],[3,-7,768],[4,-3,256],[7,1,768],[9,-21,256],[10,7,256],[13,-13,256],[14,3,256]],[[1,7,256],[2,-7,768],[5,13,768],[6,-1,256],[8,283,256],[11,-7,256],[12,-9,256],[15,1,256]]],
    [[[0,-1253,768],[3,-7,768],[4,-1,256],[7,-1,768],[9,-7,256],[10,-7,256],[13,-13,256],[14,3,256]],[[1,7,768],[2,7,768],[5,13,768],[6,-1,256],[8,283,256],[11,-7,256],[12,-3,256],[15,-1,256]]],
    [[[0,-1253,768],[3,-7,768],[4,1,256],[7,1,768],[9,7,256],[10,7,256],[13,-13,256],[14,3,256]],[[1,-7,768],[2,-7,768],[5,13,768],[6,-1,256],[8,283,256],[11,-7,256],[12,3,256],[15,1,256]]],
    [[[0,-1253,768],[3,-7,768],[4,3,256],[7,-1,768],[9,21,256],[10,-7,256],[13,-13,256],[14,3,256]],[[1,-7,256],[2,7,768],[5,13,768],[6,-1,256],[8,283,256],[11,-7,256],[12,9,256],[15,-1,256]]],
    [[[0,-1253,768],[3,7,768],[4,-1,256],[7,1,768],[9,-7,256],[10,7,256],[13,-13,256],[14,-3,256]],[[1,7,768],[2,-7,768],[5,13,768],[6,1,256],[8,283,256],[11,7,256],[12,-3,256],[15,1,256]]],
    [[[0,-1253,768],[3,7,768],[4,1,256],[7,-1,768],[9,7,256],[10,-7,256],[13,-13,256],[14,-3,256]],[[1,-7,768],[2,7,768],[5,13,768],[6,1,256],[8,283,256],[11,7,256],[12,3,256],[15,-1,256]]],
    [[[0,-13,8]],[[8,9,8]]],
    [[[0,-13,8],[3,-1,48],[9,-3,16]],[[1,1,16],[8,9,8],[11,-1,16]]],
    [[[0,-13,8],[3,-1,48],[9,3,16]],[[1,-1,16],[8,9,8],[11,-1,16]]],
    [[[0,-13,8],[9,-3,8]],[[1,1,8],[8,9,8]]],
    [[[0,-13,8],[9,-1,8]],[[1,1,24],[8,9,8]]],
    [[[0,-13,8],[9,1,8]],[[1,-1,24],[8,9,8]]],
    [[[0,-13,8],[9,3,8]],[[1,-1,8],[8,9,8]]],
    [[[0,-623,384],[7,-1,384],[10,-7,128],[13,-7,128]],[[2,7,384],[5,7,384],[8,145,128],[15,-1,128]]],
    [[[0,-623,384],[7,1,384],[10,7,128],[13,-7,128]],[[2,-7,384],[5,7,384],[8,145,128],[15,1,128]]],
    [[[0,-155,96],[3,-1,96],[9,-3,32],[10,1,32]],[[1,1,32],[2,-1,96],[8,37,32],[11,-1,32]]],
    [[[0,-155,96],[3,-1,96],[9,-1,32],[10,-1,32]],[[1,1,96],[2,1,96],[8,37,32],[11,-1,32]]],
    [[[0,-155,96],[3,-1,96],[9,1,32],[10,1,32]],[[1,-1,96],[2,-1,96],[8,37,32],[11,-1,32]]],
    [[[0,-155,96],[3,-1,96],[9,3,32],[10,-1,32]],[[1,-1,32],[2,1,96],[8,37,32],[11,-1,32]]],
    [[[0,-155,96],[3,1,96],[9,-1,32],[10,1,32]],[[1,1,96],[2,-1,96],[8,37,32],[11,1,32]]],
    [[[0,-155,96],[3,1,96],[9,1,32],[10,-1,32]],[[1,-1,96],[2,1,96],[8,37,32],[11,1,32]]],
    [[[0,-413,256],[3,-7,768],[4,-7,256],[7,1,256],[9,-49,256],[10,21,256],[13,-15,256],[14,3,256]],[[1,49,768],[2,-7,256],[5,5,256],[6,-1,256],[8,297,256],[11,-7,256],[12,-21,256],[15,3,256]]],
    [[[0,-413,256],[3,-7,768],[4,-3,256],[7,1,256],[9,-21,256],[10,21,256],[13,-15,256],[14,3,256]],[[1,7,256],[2,-7,256],[5,5,256],[6,-1,256],[8,297,256],[11,-7,256],[12,-9,256],[15,3,256]]],
    [[[0,-413,256],[3,-7,768],[4,3,256],[7,-1,256],[9,21,256],[10,-21,256],[13,-15,256],[14,3,256]],[[1,-7,256],[2,7,256],[5,5,256],[6,-1,256],[8,297,256],[11,-7,256],[12,9,256],[15,-3,256]]],
    [[[0,-413,256],[3,-7,768],[4,7,256],[7,-1,256],[9,49,256],[10,-21,256],[13,-15,256],[14,3,256]],[[1,-49,768],[2,7,256],[5,5,256],[6,-1,256],[8,297,256],[11,-7,256],[12,21,256],[15,-3,256]]],
    [[[0,-77,48],[10,-1,16]],[[2,1,48],[8,19,16]]],
    [[[0,-77,48],[10,1,16]],[[2,-1,48],[8,19,16]]],
    [[[0,-51,32],[3,-1,96],[9,-7,32],[10,3,32]],[[1,7,96],[2,-1,32],[8,39,32],[11,-1,32]]],
    [[[0,-51,32],[3,-1,96],[9,-3,32],[10,3,32]],[[1,1,32],[2,-1,32],[8,39,32],[11,-1,32]]],
    [[[0,-51,32],[3,-1,96],[9,3,32],[10,-3,32]],[[1,-1,32],[2,1,32],[8,39,32],[11,-1,32]]],
    [[[0,-51,32],[3,-1,96],[9,7,32],[10,-3,32]],[[1,-7,96],[2,1,32],[8,39,32],[11,-1,32]]],
    [[[0,-203,128],[3,-7,384],[4,-1,64],[9,-7,64],[13,-9,128],[14,3,128]],[[1,7,192],[5,3,128],[6,-1,128],[8,159,128],[11,-7,128],[12,-3,64]]],
    [[[0,-203,128],[3,-7,384],[4,1,64],[9,7,64],[13,-9,128],[14,3,128]],[[1,-7,192],[5,3,128],[6,-1,128],[8,159,128],[11,-7,128],[12,3,64]]],
    [[[0,-203,128],[4,-3,128],[9,-21,128],[13,-9,128]],[[1,7,128],[5,3,128],[8,159,128],[12,-9,128]]],
    [[[0,-203,128],[4,3,128],[9,21,128],[13,-9,128]],[[1,-7,128],[5,3,128],[8,159,128],[12,9,128]]],
    [[[0,-25,16],[3,-1,48],[9,-1,8]],[[1,1,24],[8,21,16],[11,-1,16]]],
    [[[0,-25,16],[3,-1,48],[9,1,8]],[[1,-1,24],[8,21,16],[11,-1,16]]],
    [[[0,-25,16],[9,-3,16]],[[1,1,16],[8,21,16]]],
    [[[0,-25,16],[9,3,16]],[[1,-1,16],[8,21,16]]],
    [[[0,-49,32],[13,-3,32]],[[5,1,32],[8,45,32]]],
    [[[0,-3,2]],[[8,3,2]]]
  ]
}


==> anc/parts-graph.json <==
{
  "name": "Parts",
  "radicands": [
    3,
    11,
    5,
    7
  ],
  "parameter_order": [
    "alpha",
    "beta",
    "delta",
    "kappa"
  ],
  "parameters": {
    "alpha": [
      [
        [
          0,
          1,
          2
        ]
      ],
      [
        [
          1,
          1,
          2
        ]
      ]
    ],
    "beta": [
      [
        [
          3,
          1,
          6
        ]
      ],
      [
        [
          1,
          1,
          6
        ]
      ]
    ],
    "delta": [
      [
        [
          0,
          -1,
          4
        ]
      ],
      [
        [
          5,
          1,
          4
        ]
      ]
    ],
    "kappa": [
      [
        [
          4,
          1,
          4
        ]
      ],
      [
        [
          2,
          1,
          4
        ]
      ]
    ]
  },
  "rotation": [
    0,
    2,
    0,
    1
  ],
  "translation": [
    [],
    []
  ],
  "direction_exponents": [
    [
      0,
      0,
      0,
      1
    ],
    [
      0,
      1,
      0,
      1
    ],
    [
      0,
      2,
      0,
      1
    ],
    [
      0,
      3,
      0,
      1
    ],
    [
      0,
      4,
      0,
      1
    ],
    [
      1,
      0,
      0,
      1
    ],
    [
      1,
      1,
      0,
      1
    ],
    [
      1,
      2,
      0,
      1
    ],
    [
      1,
      3,
      0,
      1
    ],
    [
      1,
      4,
      0,
      1
    ],
    [
      2,
      0,
      0,
      1
    ],
    [
      2,
      1,
      0,
      1
    ],
    [
      2,
      2,
      0,
      1
    ],
    [
      2,
      3,
      0,
      1
    ],
    [
      2,
      4,
      0,
      1
    ],
    [
      0,
      1,
      2,
      1
    ],
    [
      0,
      2,
      2,
      1
    ],
    [
      0,
      3,
      2,
      1
    ],
    [
      1,
      1,
      2,
      1
    ],
    [
      1,
      2,
      2,
      1
    ],
    [
      1,
      3,
      2,
      1
    ],
    [
      2,
      1,
      2,
      1
    ],
    [
      2,
      2,
      2,
      1
    ],
    [
      2,
      3,
      2,
      1
    ],
    [
      0,
      1,
      1,
      1
    ],
    [
      0,
      3,
      1,
      1
    ],
    [
      1,
      1,
      1,
      1
    ],
    [
      1,
      3,
      1,
      1
    ],
    [
      2,
      1,
      1,
      1
    ],
    [
      2,
      3,
      1,
      1
    ],
    [
      0,
      2,
      1,
      0
    ],
    [
      0,
      2,
      1,
      2
    ],
    [
      1,
      2,
      1,
      0
    ],
    [
      1,
      2,
      1,
      2
    ],
    [
      2,
      2,
      1,
      0
    ],
    [
      2,
      2,
      1,
      2
    ]
  ],
  "vertex_count": 509,
  "edge_count": 2442,
  "vertices": [
    [[],[]],
    [[[0,-5,12],[3,1,12]],[[1,1,4],[2,-1,12]]],
    [[[0,7,12],[3,-1,12]],[[1,-1,12],[2,1,12]]],
    [[[0,1,6]],[[1,1,3],[2,-1,6]]],
    [[[0,1,6]],[[1,-1,3],[2,1,6]]],
    [[[0,7,12],[3,-1,12]],[[1,1,12],[2,-1,12]]],
    [[[0,-5,12],[3,1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,5,12],[3,-1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,-7,12],[3,1,12]],[[1,1,12],[2,-1,12]]],
    [[[0,-1,6]],[[1,-1,3],[2,1,6]]],
    [[[0,-1,6]],[[1,1,3],[2,-1,6]]],
    [[[0,-7,12],[3,1,12]],[[1,-1,12],[2,1,12]]],
    [[[0,5,12],[3,-1,12]],[[1,1,4],[2,-1,12]]],
    [[],[[1,-1,6],[2,1,6]]],
    [[[0,-1,4],[3,1,12]],[[1,1,12],[2,-1,12]]],
    [[[0,1,4],[3,-1,12]],[[1,1,12],[2,-1,12]]],
    [[[0,1,1],[3,-1,6]],[[1,1,6]]],
    [[[0,3,4],[3,-1,12]],[[1,5,12],[2,-1,4]]],
    [[[0,-1,4],[3,1,12]],[[1,-7,12],[2,1,4]]],
    [[[0,1,4],[3,-1,12]],[[1,-7,12],[2,1,4]]],
    [[[0,-3,4],[3,1,12]],[[1,5,12],[2,-1,4]]],
    [[[0,-1,1],[3,1,6]],[[1,1,6]]],
    [[[0,1,6]],[[1,1,6]]],
    [[[0,1,3]],[]],
    [[[0,1,6]],[[1,-1,6]]],
    [[[0,-1,6]],[[1,-1,6]]],
    [[[0,-1,3]],[]],
    [[[0,-1,6]],[[1,1,6]]],
    [[[0,-5,12],[3,1,12]],[[1,1,12],[2,1,12]]],
    [[[0,1,3]],[[1,-1,6],[2,1,6]]],
    [[[0,-1,12],[3,1,12]],[[1,1,4],[2,-1,12]]],
    [[[0,-1,12],[3,1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,1,3]],[[1,1,6],[2,-1,6]]],
    [[[0,-5,12],[3,1,12]],[[1,-1,12],[2,-1,12]]],
    [[[0,5,12],[3,-1,12]],[[1,-1,12],[2,-1,12]]],
    [[[0,-1,3]],[[1,1,6],[2,-1,6]]],
    [[[0,1,12],[3,-1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,1,12],[3,-1,12]],[[1,1,4],[2,-1,12]]],
    [[[0,-1,3]],[[1,-1,6],[2,1,6]]],
    [[[0,5,12],[3,-1,12]],[[1,1,12],[2,1,12]]],
    [[[0,-1,4],[3,1,12]],[[1,-1,4],[2,1,4]]],
    [[[0,1,3]],[[1,1,2],[2,-1,6]]],
    [[[0,11,12],[3,-1,12]],[[1,-1,12],[2,1,12]]],
    [[[0,-1,2],[3,1,6]],[]],
    [[[0,-1,4],[3,1,12]],[[1,1,4],[2,-1,4]]],
    [[[0,7,12],[3,-1,12]],[[1,-5,12],[2,1,12]]],
    [[[0,-7,12],[3,1,12]],[[1,-5,12],[2,1,12]]],
    [[[0,1,4],[3,-1,12]],[[1,1,4],[2,-1,4]]],
    [[[0,1,2],[3,-1,6]],[]],
    [[[0,-11,12],[3,1,12]],[[1,-1,12],[2,1,12]]],
    [[[0,-1,3]],[[1,1,2],[2,-1,6]]],
    [[[0,1,4],[3,-1,12]],[[1,-1,4],[2,1,4]]],
    [[],[[1,1,3]]],
    [[[0,1,6]],[[2,1,6]]],
    [[[0,-1,12],[3,1,12]],[[1,1,12],[2,1,12]]],
    [[[0,1,2]],[[1,1,6]]],
    [[[0,1,12],[3,1,12]],[[1,-1,12],[2,1,12]]],
    [[[0,1,12],[3,1,12]],[[1,1,12],[2,-1,12]]],
    [[[0,1,2]],[[1,-1,6]]],
    [[[0,-1,12],[3,1,12]],[[1,-1,12],[2,-1,12]]],
    [[[0,1,6]],[[2,-1,6]]],
    [[],[[1,-1,3]]],
    [[[0,-1,6]],[[2,-1,6]]],
    [[[0,1,12],[3,-1,12]],[[1,-1,12],[2,-1,12]]],
    [[[0,-1,2]],[[1,-1,6]]],
    [[[0,-1,12],[3,-1,12]],[[1,1,12],[2,-1,12]]],
    [[[0,-1,12],[3,-1,12]],[[1,-1,12],[2,1,12]]],
    [[[0,-1,2]],[[1,1,6]]],
    [[[0,1,12],[3,-1,12]],[[1,1,12],[2,1,12]]],
    [[[0,-1,6]],[[2,1,6]]],
    [[[0,1,6]],[[1,2,3],[2,-1,6]]],
    [[[0,13,12],[3,-1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,11,12],[3,-1,12]],[[1,-5,12],[2,1,12]]],
    [[[0,-11,12],[3,1,12]],[[1,-5,12],[2,1,12]]],
    [[[0,-13,12],[3,1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,-1,6]],[[1,2,3],[2,-1,6]]],
    [[[0,7,12],[3,-1,12]],[[1,1,4],[2,1,12]]],
    [[[0,1,12],[3,1,12]],[[1,5,12],[2,-1,12]]],
    [[[0,2,3]],[[1,-1,6],[2,1,6]]],
    [[[0,2,3]],[[1,1,6],[2,-1,6]]],
    [[[0,1,12],[3,1,12]],[[1,-5,12],[2,1,12]]],
    [[[0,7,12],[3,-1,12]],[[1,-1,4],[2,-1,12]]],
    [[[0,-7,12],[3,1,12]],[[1,-1,4],[2,-1,12]]],
    [[[0,-1,12],[3,-1,12]],[[1,-5,12],[2,1,12]]],
    [[[0,-2,3]],[[1,1,6],[2,-1,6]]],
    [[[0,-2,3]],[[1,-1,6],[2,1,6]]],
    [[[0,-1,12],[3,-1,12]],[[1,5,12],[2,-1,12]]],
    [[[0,-7,12],[3,1,12]],[[1,1,4],[2,1,12]]],
    [[[0,-1,2],[3,1,6]],[[1,1,3]]],
    [[[0,13,12],[3,-1,12]],[[1,1,12],[2,1,12]]],
    [[[0,2,3]],[[1,1,2],[2,-1,6]]],
    [[[0,1,4],[3,1,12]],[[1,-5,12],[2,1,4]]],
    [[[0,3,4],[3,-1,12]],[[1,1,12],[2,-1,4]]],
    [[[0,-5,12],[3,1,12]],[[1,-7,12],[2,1,12]]],
    [[[0,5,12],[3,-1,12]],[[1,-7,12],[2,1,12]]],
    [[[0,-3,4],[3,1,12]],[[1,1,12],[2,-1,4]]],
    [[[0,-1,4],[3,-1,12]],[[1,-5,12],[2,1,4]]],
    [[[0,-2,3]],[[1,1,2],[2,-1,6]]],
    [[[0,-13,12],[3,1,12]],[[1,1,12],[2,1,12]]],
    [[[0,1,2],[3,-1,6]],[[1,1,3]]],
    [[[0,-1,4],[3,1,12]],[[1,1,4],[2,1,12]]],
    [[[0,1,2]],[[2,1,6]]],
    [[[0,1,4],[3,1,12]],[[1,1,4],[2,-1,12]]],
    [[[0,1,4],[3,1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,1,2]],[[2,-1,6]]],
    [[[0,-1,4],[3,1,12]],[[1,-1,4],[2,-1,12]]],
    [[[0,1,4],[3,-1,12]],[[1,-1,4],[2,-1,12]]],
    [[[0,-1,2]],[[2,-1,6]]],
    [[[0,-1,4],[3,-1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,-1,4],[3,-1,12]],[[1,1,4],[2,-1,12]]],
    [[[0,-1,2]],[[2,1,6]]],
    [[[0,1,4],[3,-1,12]],[[1,1,4],[2,1,12]]],
    [[],[[1,-1,2],[2,1,2]]],
    [[[0,-3,4],[3,1,4]],[[1,1,4],[2,-1,4]]],
    [[[0,3,4],[3,-1,4]],[[1,1,4],[2,-1,4]]],
    [[[0,11,12],[3,-1,12]],[[1,1,4],[2,1,12]]],
    [[[0,5,6]],[[1,1,3],[2,-1,6]]],
    [[[0,-1,6],[3,1,6]],[[1,1,6],[2,-1,6]]],
    [[[0,-1,3],[3,1,6]],[[2,-1,6]]],
    [[[0,-1,12],[3,1,12]],[[1,-7,12],[2,1,12]]],
    [[[0,1,12],[3,-1,12]],[[1,-7,12],[2,1,12]]],
    [[[0,1,3],[3,-1,6]],[[2,-1,6]]],
    [[[0,1,6],[3,-1,6]],[[1,1,6],[2,-1,6]]],
    [[[0,-5,6]],[[1,1,3],[2,-1,6]]],
    [[[0,-11,12],[3,1,12]],[[1,1,4],[2,1,12]]],
    [[],[[1,1,6],[2,1,6]]],
    [[[0,1,4],[3,1,12]],[[1,-1,12],[2,-1,12]]],
    [[[0,-1,4],[3,-1,12]],[[1,-1,12],[2,-1,12]]],
    [[[0,2,3]],[[1,-1,3],[2,1,3]]],
    [[[0,-1,6],[3,1,6]],[[1,1,2],[2,-1,6]]],
    [[[0,-5,6],[3,1,6]],[[1,-1,6],[2,-1,6]]],
    [[[0,5,6],[3,-1,6]],[[1,-1,6],[2,-1,6]]],
    [[[0,1,6],[3,-1,6]],[[1,1,2],[2,-1,6]]],
    [[[0,-2,3]],[[1,-1,3],[2,1,3]]],
    [[[0,1,3]],[[1,1,6],[2,1,6]]],
    [[[0,1,12],[3,1,12]],[[1,1,4],[2,1,12]]],
    [[[0,5,12],[3,1,12]],[[1,-1,12],[2,1,12]]],
    [[[0,5,12],[3,1,12]],[[1,1,12],[2,-1,12]]],
    [[[0,1,12],[3,1,12]],[[1,-1,4],[2,-1,12]]],
    [[[0,1,3]],[[1,-1,6],[2,-1,6]]],
    [[[0,-1,3]],[[1,-1,6],[2,-1,6]]],
    [[[0,-1,12],[3,-1,12]],[[1,-1,4],[2,-1,12]]],
    [[[0,-5,12],[3,-1,12]],[[1,1,12],[2,-1,12]]],
    [[[0,-5,12],[3,-1,12]],[[1,-1,12],[2,1,12]]],
    [[[0,-1,12],[3,-1,12]],[[1,1,4],[2,1,12]]],
    [[[0,-1,3]],[[1,1,6],[2,1,6]]],
    [[[0,1,3]],[[1,5,6],[2,-1,6]]],
    [[[0,-1,3]],[[1,5,6],[2,-1,6]]],
    [[[0,-5,12],[3,1,12]],[[1,5,12],[2,1,12]]],
    [[[0,-1,4],[3,1,12]],[[1,1,12],[2,1,4]]],
    [[[0,1,2]],[[1,1,2]]],
    [[[0,1,4],[3,1,12]],[[1,-1,12],[2,1,4]]],
    [[[3,1,6]],[[1,1,6]]],
    [[[0,1,1]],[]],
    [[[3,1,6]],[[1,-1,6]]],
    [[[0,5,12],[3,1,12]],[[1,-5,12],[2,1,12]]],
    [[[0,5,6]],[[2,-1,6]]],
    [[[0,1,4],[3,1,12]],[[1,1,12],[2,-1,4]]],
    [[[0,1,2]],[[1,-1,2]]],
    [[[0,-1,4],[3,1,12]],[[1,-1,12],[2,-1,4]]],
    [[[0,1,4],[3,-1,12]],[[1,-1,12],[2,-1,4]]],
    [[[0,-1,2]],[[1,-1,2]]],
    [[[0,-1,4],[3,-1,12]],[[1,1,12],[2,-1,4]]],
    [[[0,-5,6]],[[2,-1,6]]],
    [[[0,-5,12],[3,-1,12]],[[1,-5,12],[2,1,12]]],
    [[[3,-1,6]],[[1,-1,6]]],
    [[[0,-1,1]],[]],
    [[[3,-1,6]],[[1,1,6]]],
    [[[0,-1,4],[3,-1,12]],[[1,-1,12],[2,1,4]]],
    [[[0,-1,2]],[[1,1,2]]],
    [[[0,1,4],[3,-1,12]],[[1,1,12],[2,1,4]]],
    [[[0,5,12],[3,-1,12]],[[1,5,12],[2,1,12]]],
    [[[0,-1,12],[3,1,12]],[[1,5,12],[2,1,12]]],
    [[[0,2,3]],[[1,1,6],[2,1,6]]],
    [[[0,7,12],[3,1,12]],[[1,1,4],[2,-1,12]]],
    [[[0,7,12],[3,1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,2,3]],[[1,-1,6],[2,-1,6]]],
    [[[0,-1,12],[3,1,12]],[[1,-5,12],[2,-1,12]]],
    [[[0,1,12],[3,-1,12]],[[1,-5,12],[2,-1,12]]],
    [[[0,-2,3]],[[1,-1,6],[2,-1,6]]],
    [[[0,-7,12],[3,-1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,-7,12],[3,-1,12]],[[1,1,4],[2,-1,12]]],
    [[[0,-2,3]],[[1,1,6],[2,1,6]]],
    [[[0,1,12],[3,-1,12]],[[1,5,12],[2,1,12]]],
    [[[3,1,6]],[[2,1,6]]],
    [[],[[2,-1,3]]],
    [[[3,-1,6]],[[2,1,6]]],
    [[[0,1,6]],[[1,1,3],[2,1,6]]],
    [[[0,5,12],[3,1,12]],[[1,1,4],[2,1,12]]],
    [[[0,7,12],[3,1,12]],[[1,1,12],[2,1,12]]],
    [[[0,7,12],[3,1,12]],[[1,-1,12],[2,-1,12]]],
    [[[0,5,12],[3,1,12]],[[1,-1,4],[2,-1,12]]],
    [[[0,1,6]],[[1,-1,3],[2,-1,6]]],
    [[[0,-1,6]],[[1,-1,3],[2,-1,6]]],
    [[[0,-5,12],[3,-1,12]],[[1,-1,4],[2,-1,12]]],
    [[[0,-7,12],[3,-1,12]],[[1,-1,12],[2,-1,12]]],
    [[[0,-7,12],[3,-1,12]],[[1,1,12],[2,1,12]]],
    [[[0,-5,12],[3,-1,12]],[[1,1,4],[2,1,12]]],
    [[[0,-1,6]],[[1,1,3],[2,1,6]]],
    [[],[[1,2,3]]],
    [[[0,1,3]],[[2,1,3]]],
    [[[0,-1,6],[3,1,6]],[[1,1,6],[2,1,6]]],
    [[[0,1,1]],[[1,1,3]]],
    [[[0,1,6],[3,1,6]],[[1,-1,6],[2,1,6]]],
    [[[0,1,6],[3,1,6]],[[1,1,6],[2,-1,6]]],
    [[[0,1,1]],[[1,-1,3]]],
    [[[0,-1,6],[3,1,6]],[[1,-1,6],[2,-1,6]]],
    [[[0,1,3]],[[2,-1,3]]],
    [[],[[1,-2,3]]],
    [[[0,-1,3]],[[2,-1,3]]],
    [[[0,1,6],[3,-1,6]],[[1,-1,6],[2,-1,6]]],
    [[[0,-1,1]],[[1,-1,3]]],
    [[[0,-1,6],[3,-1,6]],[[1,1,6],[2,-1,6]]],
    [[[0,-1,6],[3,-1,6]],[[1,-1,6],[2,1,6]]],
    [[[0,-1,1]],[[1,1,3]]],
    [[[0,1,6],[3,-1,6]],[[1,1,6],[2,1,6]]],
    [[[0,-1,3]],[[2,1,3]]],
    [[[0,5,6]],[[1,-1,6],[2,1,3]]],
    [[[0,-2,3],[3,1,6]],[[1,-1,3],[2,-1,6]]],
    [[[0,2,3],[3,-1,6]],[[1,-1,3],[2,-1,6]]],
    [[[0,-5,6]],[[1,-1,6],[2,1,3]]],
    [[[0,3,4],[3,1,12]],[[1,-7,12],[2,1,4]]],
    [[[0,5,4],[3,-1,12]],[[1,-1,12],[2,-1,4]]],
    [[[0,-5,4],[3,1,12]],[[1,-1,12],[2,-1,4]]],
    [[[0,-3,4],[3,-1,12]],[[1,-7,12],[2,1,4]]],
    [[[0,7,12],[3,-1,12]],[[1,7,12],[2,1,12]]],
    [[[0,3,4],[3,-1,12]],[[1,1,4],[2,1,4]]],
    [[[3,1,6]],[[1,1,2]]],
    [[[0,3,4],[3,1,12]],[[1,-1,4],[2,1,4]]],
    [[[0,3,4],[3,1,12]],[[1,1,4],[2,-1,4]]],
    [[[0,7,6]],[[2,-1,6]]],
    [[[0,7,12],[3,1,12]],[[1,-7,12],[2,1,12]]],
    [[[3,1,6]],[[1,-1,2]]],
    [[[0,3,4],[3,-1,12]],[[1,-1,4],[2,-1,4]]],
    [[[0,-3,4],[3,1,12]],[[1,-1,4],[2,-1,4]]],
    [[[3,-1,6]],[[1,-1,2]]],
    [[[0,-7,12],[3,-1,12]],[[1,-7,12],[2,1,12]]],
    [[[0,-7,6]],[[2,-1,6]]],
    [[[0,-3,4],[3,-1,12]],[[1,1,4],[2,-1,4]]],
    [[[0,-3,4],[3,-1,12]],[[1,-1,4],[2,1,4]]],
    [[[3,-1,6]],[[1,1,2]]],
    [[[0,-3,4],[3,1,12]],[[1,1,4],[2,1,4]]],
    [[[0,-7,12],[3,1,12]],[[1,7,12],[2,1,12]]],
    [[[0,-1,4],[3,1,4]],[[1,-1,12],[2,1,4]]],
    [[],[[1,1,6],[2,-1,2]]],
    [[[0,1,4],[3,-1,4]],[[1,-1,12],[2,1,4]]],
    [[[0,1,12],[3,1,12]],[[1,7,12],[2,1,12]]],
    [[[0,11,12],[3,1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,1,3],[3,1,6]],[[2,-1,6]]],
    [[[0,1,6],[3,1,6]],[[1,-1,6],[2,-1,6]]],
    [[[0,5,6]],[[1,-1,3],[2,-1,6]]],
    [[[0,-5,6]],[[1,-1,3],[2,-1,6]]],
    [[[0,-1,6],[3,-1,6]],[[1,-1,6],[2,-1,6]]],
    [[[0,-1,3],[3,-1,6]],[[2,-1,6]]],
    [[[0,-11,12],[3,-1,12]],[[1,-1,4],[2,1,12]]],
    [[[0,-1,12],[3,-1,12]],[[1,7,12],[2,1,12]]],
    [[[0,7,6]],[[1,-1,6],[2,1,3]]],
    [[[0,1,3],[3,1,6]],[[1,2,3],[2,-1,6]]],
    [[[0,-5,6],[3,1,6]],[[1,-1,2],[2,-1,6]]],
    [[[0,5,6],[3,-1,6]],[[1,-1,2],[2,-1,6]]],
    [[[0,-1,3],[3,-1,6]],[[1,2,3],[2,-1,6]]],
    [[[0,-7,6]],[[1,-1,6],[2,1,3]]],
    [[[0,1,4],[3,1,12]],[[1,1,4],[2,1,4]]],
    [[[0,7,12],[3,1,12]],[[1,5,12],[2,1,12]]],
    [[[0,11,12],[3,1,12]],[[1,1,12],[2,1,12]]],
    [[[0,1,2],[3,1,6]],[]],
    [[[0,1,4],[3,1,12]],[[1,-1,4],[2,-1,4]]],
    [[[0,1,3]],[[1,-1,2],[2,-1,6]]],
    [[[0,-1,3]],[[1,-1,2],[2,-1,6]]],
    [[[0,-1,4],[3,-1,12]],[[1,-1,4],[2,-1,4]]],
    [[[0,-1,2],[3,-1,6]],[]],
    [[[0,-11,12],[3,-1,12]],[[1,1,12],[2,1,12]]],
    [[[0,-7,12],[3,-1,12]],[[1,5,12],[2,1,12]]],
    [[[0,-1,4],[3,-1,12]],[[1,1,4],[2,1,4]]],
    [[[0,1,2]],[[1,5,6]]],
    [[[0,1,1]],[[1,2,3]]],
    [[[0,3,2]],[[1,1,6]]],
    [[[0,3,2]],[[1,-1,6]]],
    [[[0,1,1]],[[1,-2,3]]],
    [[[0,1,2]],[[1,-5,6]]],
    [[[0,-1,2]],[[1,-5,6]]],
    [[[0,-1,1]],[[1,-2,3]]],
    [[[0,-3,2]],[[1,-1,6]]],
    [[[0,-3,2]],[[1,1,6]]],
    [[[0,-1,1]],[[1,2,3]]],
    [[[0,-1,2]],[[1,5,6]]],
    [[[0,-1,4],[3,1,12]],[[1,5,12],[2,1,4]]],
    [[[0,5,12],[3,1,12]],[[1,7,12],[2,1,12]]],
    [[[0,13,12],[3,1,12]],[[1,-1,12],[2,1,12]]],
    [[[0,1,2],[3,1,6]],[[1,-1,3]]],
    [[[0,3,4],[3,1,12]],[[1,-1,12],[2,-1,4]]],
    [[[0,2,3]],[[1,-1,2],[2,-1,6]]],
    [[[0,-2,3]],[[1,-1,2],[2,-1,6]]],
    [[[0,-3,4],[3,-1,12]],[[1,-1,12],[2,-1,4]]],
    [[[0,-1,2],[3,-1,6]],[[1,-1,3]]],
    [[[0,-13,12],[3,-1,12]],[[1,-1,12],[2,1,12]]],
    [[[0,-5,12],[3,-1,12]],[[1,7,12],[2,1,12]]],
    [[[0,1,4],[3,-1,12]],[[1,5,12],[2,1,4]]],
    [[[0,5,6]],[[1,1,6],[2,1,3]]],
    [[[0,2,3],[3,1,6]],[[1,1,3],[2,-1,6]]],
    [[[0,-1,6],[3,1,6]],[[1,-1,2],[2,-1,6]]],
    [[[0,1,6],[3,-1,6]],[[1,-1,2],[2,-1,6]]],
    [[[0,-2,3],[3,-1,6]],[[1,1,3],[2,-1,6]]],
    [[[0,-5,6]],[[1,1,6],[2,1,3]]],
    [[[0,11,12],[3,1,12]],[[1,5,12],[2,1,12]]],
    [[[0,13,12],[3,1,12]],[[1,1,4],[2,1,12]]],
    [[[0,1,6]],[[1,-2,3],[2,-1,6]]],
    [[[0,-1,6]],[[1,-2,3],[2,-1,6]]],
    [[[0,-13,12],[3,-1,12]],[[1,1,4],[2,1,12]]],
    [[[0,-11,12],[3,-1,12]],[[1,5,12],[2,1,12]]],
    [[],[[1,1,1]]],
    [[[0,1,2]],[[2,1,2]]],
    [[[0,-1,4],[3,1,4]],[[1,1,4],[2,1,4]]],
    [[[0,3,2]],[[1,1,2]]],
    [[[0,1,4],[3,1,4]],[[1,-1,4],[2,1,4]]],
    [[[0,1,4],[3,1,4]],[[1,1,4],[2,-1,4]]],
    [[[0,3,2]],[[1,-1,2]]],
    [[[0,-1,4],[3,1,4]],[[1,-1,4],[2,-1,4]]],
    [[[0,1,2]],[[2,-1,2]]],
    [[],[[1,-1,1]]],
    [[[0,-1,2]],[[2,-1,2]]],
    [[[0,1,4],[3,-1,4]],[[1,-1,4],[2,-1,4]]],
    [[[0,-3,2]],[[1,-1,2]]],
    [[[0,-1,4],[3,-1,4]],[[1,1,4],[2,-1,4]]],
    [[[0,-1,4],[3,-1,4]],[[1,-1,4],[2,1,4]]],
    [[[0,-3,2]],[[1,1,2]]],
    [[[0,1,4],[3,-1,4]],[[1,1,4],[2,1,4]]],
    [[[0,-1,2]],[[2,1,2]]],
    [[[0,2,3]],[[1,1,3],[2,1,3]]],
    [[[0,5,6],[3,1,6]],[[1,1,6],[2,-1,6]]],
    [[[0,1,6],[3,1,6]],[[1,-1,2],[2,-1,6]]],
    [[[0,-1,6],[3,-1,6]],[[1,-1,2],[2,-1,6]]],
    [[[0,-5,6],[3,-1,6]],[[1,1,6],[2,-1,6]]],
    [[[0,-2,3]],[[1,1,3],[2,1,3]]],
    [[[0,7,6]],[[1,1,6],[2,1,3]]],
    [[[0,5,6],[3,1,6]],[[1,1,2],[2,-1,6]]],
    [[[0,-1,3],[3,1,6]],[[1,-2,3],[2,-1,6]]],
    [[[0,1,3],[3,-1,6]],[[1,-2,3],[2,-1,6]]],
    [[[0,-5,6],[3,-1,6]],[[1,1,2],[2,-1,6]]],
    [[[0,-7,6]],[[1,1,6],[2,1,3]]],
    [[[0,3,4],[3,-1,12]],[[1,7,12],[2,1,4]]],
    [[[0,5,4],[3,1,12]],[[1,1,12],[2,-1,4]]],
    [[[0,-5,4],[3,-1,12]],[[1,1,12],[2,-1,4]]],
    [[[0,-3,4],[3,1,12]],[[1,7,12],[2,1,4]]],
    [[[0,1,4],[3,1,4]],[[1,1,12],[2,1,4]]],
    [[],[[1,-1,6],[2,-1,2]]],
    [[[0,-1,4],[3,-1,4]],[[1,1,12],[2,1,4]]],
    [[[0,1,6]],[[1,1,2],[2,1,3]]],
    [[[0,1,4],[3,1,12]],[[1,7,12],[2,1,4]]],
    [[[0,1,1],[3,1,6]],[[1,-1,6]]],
    [[[0,2,3],[3,1,6]],[[1,-1,3],[2,-1,6]]],
    [[[0,3,4],[3,1,12]],[[1,-5,12],[2,-1,4]]],
    [[[0,-3,4],[3,-1,12]],[[1,-5,12],[2,-1,4]]],
    [[[0,-2,3],[3,-1,6]],[[1,-1,3],[2,-1,6]]],
    [[[0,-1,1],[3,-1,6]],[[1,-1,6]]],
    [[[0,-1,4],[3,-1,12]],[[1,7,12],[2,1,4]]],
    [[[0,-1,6]],[[1,1,2],[2,1,3]]],
    [[[0,-1,2],[3,1,6]],[[1,1,6],[2,1,2]]],
    [[[0,1,2],[3,1,6]],[[1,-1,6],[2,1,2]]],
    [[[3,1,3]],[[1,1,3]]],
    [[[3,1,3]],[[1,-1,3]]],
    [[[0,1,2],[3,1,6]],[[1,1,6],[2,-1,2]]],
    [[[0,-1,2],[3,1,6]],[[1,-1,6],[2,-1,2]]],
    [[[0,1,2],[3,-1,6]],[[1,-1,6],[2,-1,2]]],
    [[[0,-1,2],[3,-1,6]],[[1,1,6],[2,-1,2]]],
    [[[3,-1,3]],[[1,-1,3]]],
    [[[3,-1,3]],[[1,1,3]]],
    [[[0,-1,2],[3,-1,6]],[[1,-1,6],[2,1,2]]],
    [[[0,1,2],[3,-1,6]],[[1,1,6],[2,1,2]]],
    [[[0,1,3]],[[1,-5,6],[2,-1,6]]],
    [[[0,-1,3]],[[1,-5,6],[2,-1,6]]],
    [[],[[1,1,2],[2,1,2]]],
    [[[0,3,4],[3,1,4]],[[1,-1,4],[2,-1,4]]],
    [[[0,-3,4],[3,-1,4]],[[1,-1,4],[2,-1,4]]],
    [[[0,7,8],[3,-7,48],[4,1,16]],[[1,-7,48],[5,1,8],[6,-1,16]]],
    [[[0,-21,32],[3,7,96],[4,5,32],[7,-1,32]],[[1,-35,96],[2,7,32],[5,-3,32],[6,1,32]]],
    [[[0,7,32],[3,-7,96],[4,-7,32],[7,1,32]],[[1,49,96],[2,-7,32],[5,1,32],[6,-1,32]]],
    [[[0,-7,32],[3,7,96],[4,3,32],[7,-1,32]],[[1,-7,32],[2,7,32],[5,-1,32],[6,1,32]]],
    [[[0,-7,16],[3,7,48]],[[5,-1,16],[6,1,16]]],
    [[[0,-7,32],[3,7,96],[4,-3,32],[7,1,32]],[[1,7,32],[2,-7,32],[5,-1,32],[6,1,32]]],
    [[[0,7,32],[3,-7,96],[4,-3,32],[7,1,32]],[[1,7,32],[2,-7,32],[5,1,32],[6,-1,32]]],
    [[[0,7,16],[3,-7,48]],[[5,1,16],[6,-1,16]]],
    [[[0,7,32],[3,-7,96],[4,3,32],[7,-1,32]],[[1,-7,32],[2,7,32],[5,1,32],[6,-1,32]]],
    [[[4,-1,8]],[[1,7,24]]],
    [[[0,7,16],[4,-1,16]],[[1,7,48],[5,1,16]]],
    [[[0,7,16],[4,1,16]],[[1,-7,48],[5,1,16]]],
    [[[4,1,8]],[[1,-7,24]]],
    [[[0,-7,16],[4,1,16]],[[1,-7,48],[5,-1,16]]],
    [[[0,-7,16],[4,-1,16]],[[1,7,48],[5,-1,16]]],
    [[[0,21,32],[3,-7,96],[4,1,32],[7,-1,32]],[[1,-7,96],[2,7,32],[5,3,32],[6,-1,32]]],
    [[[0,-7,16],[3,7,48],[4,-1,8]],[[1,7,24],[5,-1,16],[6,1,16]]],
    [[[0,7,32],[3,7,96],[4,5,32],[7,-1,32]],[[1,-35,96],[2,7,32],[5,1,32],[6,1,32]]],
    [[[0,7,32],[3,7,96],[4,-5,32],[7,1,32]],[[1,35,96],[2,-7,32],[5,1,32],[6,1,32]]],
    [[[0,-7,16],[3,7,48],[4,1,8]],[[1,-7,24],[5,-1,16],[6,1,16]]],
    [[[0,21,32],[3,-7,96],[4,-1,32],[7,1,32]],[[1,7,96],[2,-7,32],[5,3,32],[6,-1,32]]],
    [[[0,-21,32],[3,7,96],[4,-1,32],[7,1,32]],[[1,7,96],[2,-7,32],[5,-3,32],[6,1,32]]],
    [[[0,7,16],[3,-7,48],[4,-1,8]],[[1,7,24],[5,1,16],[6,-1,16]]],
    [[[0,-7,32],[3,7,96],[4,-1,32],[7,-1,32]],[[1,7,96],[2,7,32],[5,-1,32],[6,1,32]]],
    [[[0,7,32],[3,7,96],[4,1,32],[7,-1,32]],[[1,-7,96],[2,7,32],[5,1,32],[6,1,32]]],
    [[[3,7,48],[4,-1,16]],[[1,7,48],[6,1,16]]],
    [[[3,7,48],[4,1,16]],[[1,-7,48],[6,1,16]]],
    [[[0,7,32],[3,7,96],[4,-1,32],[7,1,32]],[[1,7,96],[2,-7,32],[5,1,32],[6,1,32]]],
    [[[0,-7,32],[3,7,96],[4,1,32],[7,1,32]],[[1,-7,96],[2,-7,32],[5,-1,32],[6,1,32]]],
    [[[0,7,32],[3,-7,96],[4,1,32],[7,1,32]],[[1,-7,96],[2,-7,32],[5,1,32],[6,-1,32]]],
    [[[0,-7,32],[3,-7,96],[4,-1,32],[7,1,32]],[[1,7,96],[2,-7,32],[5,-1,32],[6,-1,32]]],
    [[[3,-7,48],[4,1,16]],[[1,-7,48],[6,-1,16]]],
    [[[3,-7,48],[4,-1,16]],[[1,7,48],[6,-1,16]]],
    [[[0,-7,32],[3,-7,96],[4,1,32],[7,-1,32]],[[1,-7,96],[2,7,32],[5,-1,32],[6,-1,32]]],
    [[[0,7,32],[3,-7,96],[4,-1,32],[7,-1,32]],[[1,7,96],[2,7,32],[5,1,32],[6,-1,32]]],
    [[[4,-1,4]],[[1,7,12]]],
    [[[0,7,8],[4,1,8]],[[1,-7,24],[5,1,8]]],
    [[[0,-7,8],[4,1,8]],[[1,-7,24],[5,-1,8]]],
    [[[0,7,16],[4,1,8],[7,-1,16]],[[1,-7,24],[2,7,16],[5,1,16]]],
    [[[0,-7,32],[3,7,32],[4,5,32],[7,-1,32]],[[1,-35,96],[2,7,32],[5,-1,32],[6,3,32]]],
    [[[0,-7,32],[3,7,32],[4,-5,32],[7,1,32]],[[1,35,96],[2,-7,32],[5,-1,32],[6,3,32]]],
    [[[0,7,16],[4,-1,8],[7,1,16]],[[1,7,24],[2,-7,16],[5,1,16]]],
    [[[0,7,32],[3,-7,32],[4,-5,32],[7,1,32]],[[1,35,96],[2,-7,32],[5,1,32],[6,-3,32]]],
    [[[0,21,32],[3,-7,96],[4,-3,32],[7,-1,32]],[[1,7,32],[2,7,32],[5,3,32],[6,-1,32]]],
    [[[3,7,48],[4,-3,16]],[[1,7,16],[6,1,16]]],
    [[[0,21,32],[3,7,96],[4,3,32],[7,-1,32]],[[1,-7,32],[2,7,32],[5,3,32],[6,1,32]]],
    [[[0,21,32],[3,7,96],[4,-3,32],[7,1,32]],[[1,7,32],[2,-7,32],[5,3,32],[6,1,32]]],
    [[[3,7,48],[4,3,16]],[[1,-7,16],[6,1,16]]],
    [[[0,21,32],[3,-7,96],[4,3,32],[7,1,32]],[[1,-7,32],[2,-7,32],[5,3,32],[6,-1,32]]],
    [[[0,-21,32],[3,7,96],[4,3,32],[7,1,32]],[[1,-7,32],[2,-7,32],[5,-3,32],[6,1,32]]],
    [[[3,-7,48],[4,3,16]],[[1,-7,16],[6,-1,16]]],
    [[[0,-21,32],[3,-7,96],[4,-3,32],[7,1,32]],[[1,7,32],[2,-7,32],[5,-3,32],[6,-1,32]]],
    [[[0,-21,32],[3,-7,96],[4,3,32],[7,-1,32]],[[1,-7,32],[2,7,32],[5,-3,32],[6,-1,32]]],
    [[[3,-7,48],[4,-3,16]],[[1,7,16],[6,-1,16]]],
    [[[0,-21,32],[3,7,96],[4,-3,32],[7,-1,32]],[[1,7,32],[2,7,32],[5,-3,32],[6,1,32]]],
    [[[4,1,16],[7,-1,16]],[[1,-7,48],[2,7,16]]],
    [[[0,-7,32],[3,7,32],[4,1,32],[7,-1,32]],[[1,-7,96],[2,7,32],[5,-1,32],[6,3,32]]],
    [[[0,-7,32],[3,7,32],[4,-1,32],[7,1,32]],[[1,7,96],[2,-7,32],[5,-1,32],[6,3,32]]],
    [[[4,-1,16],[7,1,16]],[[1,7,48],[2,-7,16]]],
    [[[0,7,32],[3,-7,32],[4,-1,32],[7,1,32]],[[1,7,96],[2,-7,32],[5,1,32],[6,-3,32]]],
    [[[0,7,32],[3,-7,32],[4,1,32],[7,-1,32]],[[1,-7,96],[2,7,32],[5,1,32],[6,-3,32]]],
    [[[0,-7,16],[3,7,48],[4,1,16],[7,-1,16]],[[1,-7,48],[2,7,16],[5,-1,16],[6,1,16]]],
    [[[3,7,48],[4,1,8],[7,-1,16]],[[1,-7,24],[2,7,16],[6,1,16]]],
    [[[0,-7,16],[3,7,24],[4,-1,16]],[[1,7,48],[5,-1,16],[6,1,8]]],
    [[[0,-7,16],[3,7,24],[4,1,16]],[[1,-7,48],[5,-1,16],[6,1,8]]],
    [[[3,7,48],[4,-1,8],[7,1,16]],[[1,7,24],[2,-7,16],[6,1,16]]],
    [[[0,-7,16],[3,7,48],[4,-1,16],[7,1,16]],[[1,7,48],[2,-7,16],[5,-1,16],[6,1,16]]],
    [[[0,7,16],[3,-7,48],[4,-1,16],[7,1,16]],[[1,7,48],[2,-7,16],[5,1,16],[6,-1,16]]],
    [[[3,-7,48],[4,-1,8],[7,1,16]],[[1,7,24],[2,-7,16],[6,-1,16]]],
    [[[0,7,16],[3,-7,24],[4,1,16]],[[1,-7,48],[5,1,16],[6,-1,8]]],
    [[[0,7,16],[3,-7,24],[4,-1,16]],[[1,7,48],[5,1,16],[6,-1,8]]],
    [[[3,-7,48],[4,1,8],[7,-1,16]],[[1,-7,24],[2,7,16],[6,-1,16]]],
    [[[0,7,16],[3,-7,48],[4,1,16],[7,-1,16]],[[1,-7,48],[2,7,16],[5,1,16],[6,-1,16]]],
    [[[0,7,32],[3,7,96],[4,-3,32],[7,-1,32]],[[1,7,32],[2,7,32],[5,1,32],[6,1,32]]],
    [[[0,7,16],[3,7,48]],[[5,1,16],[6,1,16]]],
    [[[0,7,32],[3,7,96],[4,3,32],[7,1,32]],[[1,-7,32],[2,-7,32],[5,1,32],[6,1,32]]],
    [[[0,-7,32],[3,-7,96],[4,3,32],[7,1,32]],[[1,-7,32],[2,-7,32],[5,-1,32],[6,-1,32]]],
    [[[0,-7,16],[3,-7,48]],[[5,-1,16],[6,-1,16]]],
    [[[0,-7,32],[3,-7,96],[4,-3,32],[7,-1,32]],[[1,7,32],[2,7,32],[5,-1,32],[6,-1,32]]],
    [[[0,21,32],[3,7,96],[4,-1,32],[7,-1,32]],[[1,7,96],[2,7,32],[5,3,32],[6,1,32]]],
    [[[0,7,16],[3,7,48],[4,1,8]],[[1,-7,24],[5,1,16],[6,1,16]]],
    [[[0,-21,32],[3,-7,96],[4,1,32],[7,1,32]],[[1,-7,96],[2,-7,32],[5,-3,32],[6,-1,32]]],
    [[[0,-7,16],[3,-7,48],[4,1,8]],[[1,-7,24],[5,-1,16],[6,-1,16]]],
    [[[0,-7,16],[3,-7,48],[4,-1,8]],[[1,7,24],[5,-1,16],[6,-1,16]]],
    [[[0,7,32],[3,-7,96],[4,-5,32],[7,-1,32]],[[1,35,96],[2,7,32],[5,1,32],[6,-1,32]]],
    [[[0,7,16],[7,-1,16]],[[2,7,16],[5,1,16]]],
    [[[0,-7,32],[3,7,32],[4,-3,32],[7,-1,32]],[[1,7,32],[2,7,32],[5,-1,32],[6,3,32]]],
    [[[0,7,32],[3,7,32],[4,3,32],[7,-1,32]],[[1,-7,32],[2,7,32],[5,1,32],[6,3,32]]],
    [[[0,7,32],[3,7,32],[4,-3,32],[7,1,32]],[[1,7,32],[2,-7,32],[5,1,32],[6,3,32]]],
    [[[0,-7,32],[3,7,32],[4,3,32],[7,1,32]],[[1,-7,32],[2,-7,32],[5,-1,32],[6,3,32]]],
    [[[0,7,16],[7,1,16]],[[2,-7,16],[5,1,16]]],
    [[[0,-7,16],[7,1,16]],[[2,-7,16],[5,-1,16]]],
    [[[0,7,32],[3,-7,32],[4,3,32],[7,1,32]],[[1,-7,32],[2,-7,32],[5,1,32],[6,-3,32]]],
    [[[0,-7,32],[3,-7,32],[4,-3,32],[7,1,32]],[[1,7,32],[2,-7,32],[5,-1,32],[6,-3,32]]],
    [[[0,-7,32],[3,-7,32],[4,3,32],[7,-1,32]],[[1,-7,32],[2,7,32],[5,-1,32],[6,-3,32]]],
    [[[0,7,32],[3,-7,32],[4,-3,32],[7,-1,32]],[[1,7,32],[2,7,32],[5,1,32],[6,-3,32]]],
    [[[0,-7,16],[7,-1,16]],[[2,7,16],[5,-1,16]]],
    [[[3,7,48],[7,-1,16]],[[2,7,16],[6,1,16]]],
    [[[3,7,48],[7,1,16]],[[2,-7,16],[6,1,16]]],
    [[[3,-7,48],[7,1,16]],[[2,-7,16],[6,-1,16]]],
    [[[3,-7,48],[7,-1,16]],[[2,7,16],[6,-1,16]]],
    [[[4,-1,16],[7,-1,16]],[[1,7,48],[2,7,16]]],
    [[[0,7,32],[3,7,32],[4,-1,32],[7,-1,32]],[[1,7,96],[2,7,32],[5,1,32],[6,3,32]]],
    [[[0,7,32],[3,7,32],[4,1,32],[7,1,32]],[[1,-7,96],[2,-7,32],[5,1,32],[6,3,32]]],
    [[[4,1,16],[7,1,16]],[[1,-7,48],[2,-7,16]]],
    [[[0,-7,32],[3,-7,32],[4,1,32],[7,1,32]],[[1,-7,96],[2,-7,32],[5,-1,32],[6,-3,32]]],
    [[[0,-7,32],[3,-7,32],[4,-1,32],[7,-1,32]],[[1,7,96],[2,7,32],[5,-1,32],[6,-3,32]]],
    [[[0,-7,16],[3,7,48],[4,-1,16],[7,-1,16]],[[1,7,48],[2,7,16],[5,-1,16],[6,1,16]]],
    [[[0,7,16],[3,7,48],[4,1,16],[7,-1,16]],[[1,-7,48],[2,7,16],[5,1,16],[6,1,16]]],
    [[[3,7,24],[4,-1,8]],[[1,7,24],[6,1,8]]],
    [[[3,7,24],[4,1,8]],[[1,-7,24],[6,1,8]]],
    [[[0,7,16],[3,7,48],[4,-1,16],[7,1,16]],[[1,7,48],[2,-7,16],[5,1,16],[6,1,16]]],
    [[[0,-7,16],[3,7,48],[4,1,16],[7,1,16]],[[1,-7,48],[2,-7,16],[5,-1,16],[6,1,16]]],
    [[[0,7,16],[3,-7,48],[4,1,16],[7,1,16]],[[1,-7,48],[2,-7,16],[5,1,16],[6,-1,16]]],
    [[[0,-7,16],[3,-7,48],[4,-1,16],[7,1,16]],[[1,7,48],[2,-7,16],[5,-1,16],[6,-1,16]]],
    [[[3,-7,24],[4,1,8]],[[1,-7,24],[6,-1,8]]],
    [[[3,-7,24],[4,-1,8]],[[1,7,24],[6,-1,8]]],
    [[[0,-7,16],[3,-7,48],[4,1,16],[7,-1,16]],[[1,-7,48],[2,7,16],[5,-1,16],[6,-1,16]]],
    [[[0,7,16],[3,-7,48],[4,-1,16],[7,-1,16]],[[1,7,48],[2,7,16],[5,1,16],[6,-1,16]]],
    [[[0,7,16],[4,-1,8],[7,-1,16]],[[1,7,24],[2,7,16],[5,1,16]]],
    [[[0,7,32],[3,7,32],[4,5,32],[7,1,32]],[[1,-35,96],[2,-7,32],[5,1,32],[6,3,32]]],
    [[[0,-7,32],[3,-7,32],[4,5,32],[7,1,32]],[[1,-35,96],[2,-7,32],[5,-1,32],[6,-3,32]]],
    [[[0,-7,32],[3,-7,32],[4,-5,32],[7,-1,32]],[[1,35,96],[2,7,32],[5,-1,32],[6,-3,32]]],
    [[[3,7,48],[4,-1,8],[7,-1,16]],[[1,7,24],[2,7,16],[6,1,16]]],
    [[[0,7,16],[3,7,48],[4,-1,16],[7,-1,16]],[[1,7,48],[2,7,16],[5,1,16],[6,1,16]]],
    [[[0,7,16],[3,7,24],[4,-1,16]],[[1,7,48],[5,1,16],[6,1,8]]],
    [[[0,7,16],[3,7,24],[4,1,16]],[[1,-7,48],[5,1,16],[6,1,8]]],
    [[[0,7,16],[3,7,48],[4,1,16],[7,1,16]],[[1,-7,48],[2,-7,16],[5,1,16],[6,1,16]]],
    [[[3,7,48],[4,1,8],[7,1,16]],[[1,-7,24],[2,-7,16],[6,1,16]]],
    [[[3,-7,48],[4,1,8],[7,1,16]],[[1,-7,24],[2,-7,16],[6,-1,16]]],
    [[[0,-7,16],[3,-7,48],[4,1,16],[7,1,16]],[[1,-7,48],[2,-7,16],[5,-1,16],[6,-1,16]]],
    [[[0,-7,16],[3,-7,24],[4,1,16]],[[1,-7,48],[5,-1,16],[6,-1,8]]],
    [[[0,-7,16],[3,-7,24],[4,-1,16]],[[1,7,48],[5,-1,16],[6,-1,8]]],
    [[[0,-7,16],[3,-7,48],[4,-1,16],[7,-1,16]],[[1,7,48],[2,7,16],[5,-1,16],[6,-1,16]]],
    [[[3,-7,48],[4,-1,8],[7,-1,16]],[[1,7,24],[2,7,16],[6,-1,16]]]
  ]
}


==> anc/parts-v509e2442.vtx <==
{0, 0}
{(-5 + Sqrt[33])/12, (3*Sqrt[3] - Sqrt[11])/12}
{(7 - Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/12}
{1/6, 1/Sqrt[3] - Sqrt[11]/6}
{1/6, (-2*Sqrt[3] + Sqrt[11])/6}
{(7 - Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/12}
{(-5 + Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{(5 - Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{(-7 + Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/12}
{-1/6, (-2*Sqrt[3] + Sqrt[11])/6}
{-1/6, 1/Sqrt[3] - Sqrt[11]/6}
{(-7 + Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/12}
{(5 - Sqrt[33])/12, (3*Sqrt[3] - Sqrt[11])/12}
{0, (-Sqrt[3] + Sqrt[11])/6}
{(-3 + Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/12}
{(3 - Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/12}
{(6 - Sqrt[33])/6, 1/(2*Sqrt[3])}
{(9 - Sqrt[33])/12, (5*Sqrt[3] - 3*Sqrt[11])/12}
{(-3 + Sqrt[33])/12, (-7*Sqrt[3] + 3*Sqrt[11])/12}
{(3 - Sqrt[33])/12, (-7*Sqrt[3] + 3*Sqrt[11])/12}
{(-9 + Sqrt[33])/12, (5*Sqrt[3] - 3*Sqrt[11])/12}
{(-6 + Sqrt[33])/6, 1/(2*Sqrt[3])}
{1/6, 1/(2*Sqrt[3])}
{1/3, 0}
{1/6, -1/(2*Sqrt[3])}
{-1/6, -1/(2*Sqrt[3])}
{-1/3, 0}
{-1/6, 1/(2*Sqrt[3])}
{(-5 + Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/12}
{1/3, (-Sqrt[3] + Sqrt[11])/6}
{(-1 + Sqrt[33])/12, (3*Sqrt[3] - Sqrt[11])/12}
{(-1 + Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{1/3, (Sqrt[3] - Sqrt[11])/6}
{(-5 + Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/12}
{(5 - Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/12}
{-1/3, (Sqrt[3] - Sqrt[11])/6}
{(1 - Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{(1 - Sqrt[33])/12, (3*Sqrt[3] - Sqrt[11])/12}
{-1/3, (-Sqrt[3] + Sqrt[11])/6}
{(5 - Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/12}
{(-3 + Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/4}
{1/3, (3*Sqrt[3] - Sqrt[11])/6}
{(11 - Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/12}
{(-3 + Sqrt[33])/6, 0}
{(-3 + Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/4}
{(7 - Sqrt[33])/12, (-5*Sqrt[3] + Sqrt[11])/12}
{(-7 + Sqrt[33])/12, (-5*Sqrt[3] + Sqrt[11])/12}
{(3 - Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/4}
{(3 - Sqrt[33])/6, 0}
{(-11 + Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/12}
{-1/3, (3*Sqrt[3] - Sqrt[11])/6}
{(3 - Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/4}
{0, 1/Sqrt[3]}
{1/6, Sqrt[11]/6}
{(-1 + Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/12}
{1/2, 1/(2*Sqrt[3])}
{(1 + Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/12}
{(1 + Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/12}
{1/2, -1/(2*Sqrt[3])}
{(-1 + Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/12}
{1/6, -Sqrt[11]/6}
{0, -(1/Sqrt[3])}
{-1/6, -Sqrt[11]/6}
{(1 - Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/12}
{-1/2, -1/(2*Sqrt[3])}
{(-1 - Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/12}
{(-1 - Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/12}
{-1/2, 1/(2*Sqrt[3])}
{(1 - Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/12}
{-1/6, Sqrt[11]/6}
{1/6, 2/Sqrt[3] - Sqrt[11]/6}
{(13 - Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{(11 - Sqrt[33])/12, (-5*Sqrt[3] + Sqrt[11])/12}
{(-11 + Sqrt[33])/12, (-5*Sqrt[3] + Sqrt[11])/12}
{(-13 + Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{-1/6, 2/Sqrt[3] - Sqrt[11]/6}
{(7 - Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{(1 + Sqrt[33])/12, (5*Sqrt[3] - Sqrt[11])/12}
{2/3, (-Sqrt[3] + Sqrt[11])/6}
{2/3, (Sqrt[3] - Sqrt[11])/6}
{(1 + Sqrt[33])/12, (-5*Sqrt[3] + Sqrt[11])/12}
{(7 - Sqrt[33])/12, (-3*Sqrt[3] - Sqrt[11])/12}
{(-7 + Sqrt[33])/12, (-3*Sqrt[3] - Sqrt[11])/12}
{(-1 - Sqrt[33])/12, (-5*Sqrt[3] + Sqrt[11])/12}
{-2/3, (Sqrt[3] - Sqrt[11])/6}
{-2/3, (-Sqrt[3] + Sqrt[11])/6}
{(-1 - Sqrt[33])/12, (5*Sqrt[3] - Sqrt[11])/12}
{(-7 + Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{(-3 + Sqrt[33])/6, 1/Sqrt[3]}
{(13 - Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/12}
{2/3, (3*Sqrt[3] - Sqrt[11])/6}
{(3 + Sqrt[33])/12, (-5*Sqrt[3] + 3*Sqrt[11])/12}
{(9 - Sqrt[33])/12, (Sqrt[3] - 3*Sqrt[11])/12}
{(-5 + Sqrt[33])/12, (-7*Sqrt[3] + Sqrt[11])/12}
{(5 - Sqrt[33])/12, (-7*Sqrt[3] + Sqrt[11])/12}
{(-9 + Sqrt[33])/12, (Sqrt[3] - 3*Sqrt[11])/12}
{(-3 - Sqrt[33])/12, (-5*Sqrt[3] + 3*Sqrt[11])/12}
{-2/3, (3*Sqrt[3] - Sqrt[11])/6}
{(-13 + Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/12}
{(3 - Sqrt[33])/6, 1/Sqrt[3]}
{(-3 + Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{1/2, Sqrt[11]/6}
{(3 + Sqrt[33])/12, (3*Sqrt[3] - Sqrt[11])/12}
{(3 + Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{1/2, -Sqrt[11]/6}
{(-3 + Sqrt[33])/12, (-3*Sqrt[3] - Sqrt[11])/12}
{(3 - Sqrt[33])/12, (-3*Sqrt[3] - Sqrt[11])/12}
{-1/2, -Sqrt[11]/6}
{(-3 - Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{(-3 - Sqrt[33])/12, (3*Sqrt[3] - Sqrt[11])/12}
{-1/2, Sqrt[11]/6}
{(3 - Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{0, (-Sqrt[3] + Sqrt[11])/2}
{(-3 + Sqrt[33])/4, (Sqrt[3] - Sqrt[11])/4}
{(3 - Sqrt[33])/4, (Sqrt[3] - Sqrt[11])/4}
{(11 - Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{5/6, 1/Sqrt[3] - Sqrt[11]/6}
{(-1 + Sqrt[33])/6, (Sqrt[3] - Sqrt[11])/6}
{(-2 + Sqrt[33])/6, -Sqrt[11]/6}
{(-1 + Sqrt[33])/12, (-7*Sqrt[3] + Sqrt[11])/12}
{(1 - Sqrt[33])/12, (-7*Sqrt[3] + Sqrt[11])/12}
{(2 - Sqrt[33])/6, -Sqrt[11]/6}
{(1 - Sqrt[33])/6, (Sqrt[3] - Sqrt[11])/6}
{-5/6, 1/Sqrt[3] - Sqrt[11]/6}
{(-11 + Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{0, (Sqrt[3] + Sqrt[11])/6}
{(3 + Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/12}
{(-3 - Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/12}
{2/3, (-Sqrt[3] + Sqrt[11])/3}
{(-1 + Sqrt[33])/6, (3*Sqrt[3] - Sqrt[11])/6}
{(-5 + Sqrt[33])/6, (-Sqrt[3] - Sqrt[11])/6}
{(5 - Sqrt[33])/6, (-Sqrt[3] - Sqrt[11])/6}
{(1 - Sqrt[33])/6, (3*Sqrt[3] - Sqrt[11])/6}
{-2/3, (-Sqrt[3] + Sqrt[11])/3}
{1/3, (Sqrt[3] + Sqrt[11])/6}
{(1 + Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{(5 + Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/12}
{(5 + Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/12}
{(1 + Sqrt[33])/12, (-3*Sqrt[3] - Sqrt[11])/12}
{1/3, (-Sqrt[3] - Sqrt[11])/6}
{-1/3, (-Sqrt[3] - Sqrt[11])/6}
{(-1 - Sqrt[33])/12, (-3*Sqrt[3] - Sqrt[11])/12}
{(-5 - Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/12}
{(-5 - Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/12}
{(-1 - Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{-1/3, (Sqrt[3] + Sqrt[11])/6}
{1/3, (5*Sqrt[3] - Sqrt[11])/6}
{-1/3, (5*Sqrt[3] - Sqrt[11])/6}
{(-5 + Sqrt[33])/12, (5*Sqrt[3] + Sqrt[11])/12}
{(-3 + Sqrt[33])/12, (Sqrt[3] + 3*Sqrt[11])/12}
{1/2, Sqrt[3]/2}
{(3 + Sqrt[33])/12, (-Sqrt[3] + 3*Sqrt[11])/12}
{Sqrt[11/3]/2, 1/(2*Sqrt[3])}
{1, 0}
{Sqrt[11/3]/2, -1/(2*Sqrt[3])}
{(5 + Sqrt[33])/12, (-5*Sqrt[3] + Sqrt[11])/12}
{5/6, -Sqrt[11]/6}
{(3 + Sqrt[33])/12, (Sqrt[3] - 3*Sqrt[11])/12}
{1/2, -Sqrt[3]/2}
{(-3 + Sqrt[33])/12, (-Sqrt[3] - 3*Sqrt[11])/12}
{(3 - Sqrt[33])/12, (-Sqrt[3] - 3*Sqrt[11])/12}
{-1/2, -Sqrt[3]/2}
{(-3 - Sqrt[33])/12, (Sqrt[3] - 3*Sqrt[11])/12}
{-5/6, -Sqrt[11]/6}
{(-5 - Sqrt[33])/12, (-5*Sqrt[3] + Sqrt[11])/12}
{-Sqrt[11/3]/2, -1/(2*Sqrt[3])}
{-1, 0}
{-Sqrt[11/3]/2, 1/(2*Sqrt[3])}
{(-3 - Sqrt[33])/12, (-Sqrt[3] + 3*Sqrt[11])/12}
{-1/2, Sqrt[3]/2}
{(3 - Sqrt[33])/12, (Sqrt[3] + 3*Sqrt[11])/12}
{(5 - Sqrt[33])/12, (5*Sqrt[3] + Sqrt[11])/12}
{(-1 + Sqrt[33])/12, (5*Sqrt[3] + Sqrt[11])/12}
{2/3, (Sqrt[3] + Sqrt[11])/6}
{(7 + Sqrt[33])/12, (3*Sqrt[3] - Sqrt[11])/12}
{(7 + Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{2/3, (-Sqrt[3] - Sqrt[11])/6}
{(-1 + Sqrt[33])/12, (-5*Sqrt[3] - Sqrt[11])/12}
{(1 - Sqrt[33])/12, (-5*Sqrt[3] - Sqrt[11])/12}
{-2/3, (-Sqrt[3] - Sqrt[11])/6}
{(-7 - Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{(-7 - Sqrt[33])/12, (3*Sqrt[3] - Sqrt[11])/12}
{-2/3, (Sqrt[3] + Sqrt[11])/6}
{(1 - Sqrt[33])/12, (5*Sqrt[3] + Sqrt[11])/12}
{Sqrt[11/3]/2, Sqrt[11]/6}
{0, -Sqrt[11]/3}
{-Sqrt[11/3]/2, Sqrt[11]/6}
{1/6, 1/Sqrt[3] + Sqrt[11]/6}
{(5 + Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{(7 + Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/12}
{(7 + Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/12}
{(5 + Sqrt[33])/12, (-3*Sqrt[3] - Sqrt[11])/12}
{1/6, -(1/Sqrt[3]) - Sqrt[11]/6}
{-1/6, -(1/Sqrt[3]) - Sqrt[11]/6}
{(-5 - Sqrt[33])/12, (-3*Sqrt[3] - Sqrt[11])/12}
{(-7 - Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/12}
{(-7 - Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/12}
{(-5 - Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{-1/6, 1/Sqrt[3] + Sqrt[11]/6}
{0, 2/Sqrt[3]}
{1/3, Sqrt[11]/3}
{(-1 + Sqrt[33])/6, (Sqrt[3] + Sqrt[11])/6}
{1, 1/Sqrt[3]}
{(1 + Sqrt[33])/6, (-Sqrt[3] + Sqrt[11])/6}
{(1 + Sqrt[33])/6, (Sqrt[3] - Sqrt[11])/6}
{1, -(1/Sqrt[3])}
{(-1 + Sqrt[33])/6, (-Sqrt[3] - Sqrt[11])/6}
{1/3, -Sqrt[11]/3}
{0, -2/Sqrt[3]}
{-1/3, -Sqrt[11]/3}
{(1 - Sqrt[33])/6, (-Sqrt[3] - Sqrt[11])/6}
{-1, -(1/Sqrt[3])}
{(-1 - Sqrt[33])/6, (Sqrt[3] - Sqrt[11])/6}
{(-1 - Sqrt[33])/6, (-Sqrt[3] + Sqrt[11])/6}
{-1, 1/Sqrt[3]}
{(1 - Sqrt[33])/6, (Sqrt[3] + Sqrt[11])/6}
{-1/3, Sqrt[11]/3}
{5/6, (-Sqrt[3] + 2*Sqrt[11])/6}
{(-4 + Sqrt[33])/6, -(1/Sqrt[3]) - Sqrt[11]/6}
{(4 - Sqrt[33])/6, -(1/Sqrt[3]) - Sqrt[11]/6}
{-5/6, (-Sqrt[3] + 2*Sqrt[11])/6}
{(9 + Sqrt[33])/12, (-7*Sqrt[3] + 3*Sqrt[11])/12}
{(15 - Sqrt[33])/12, (-Sqrt[3] - 3*Sqrt[11])/12}
{(-15 + Sqrt[33])/12, (-Sqrt[3] - 3*Sqrt[11])/12}
{(-9 - Sqrt[33])/12, (-7*Sqrt[3] + 3*Sqrt[11])/12}
{(7 - Sqrt[33])/12, (7*Sqrt[3] + Sqrt[11])/12}
{(9 - Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/4}
{Sqrt[11/3]/2, Sqrt[3]/2}
{(9 + Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/4}
{(9 + Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/4}
{7/6, -Sqrt[11]/6}
{(7 + Sqrt[33])/12, (-7*Sqrt[3] + Sqrt[11])/12}
{Sqrt[11/3]/2, -Sqrt[3]/2}
{(9 - Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/4}
{(-9 + Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/4}
{-Sqrt[11/3]/2, -Sqrt[3]/2}
{(-7 - Sqrt[33])/12, (-7*Sqrt[3] + Sqrt[11])/12}
{-7/6, -Sqrt[11]/6}
{(-9 - Sqrt[33])/12, (Sqrt[3] - Sqrt[11])/4}
{(-9 - Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/4}
{-Sqrt[11/3]/2, Sqrt[3]/2}
{(-9 + Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/4}
{(-7 + Sqrt[33])/12, (7*Sqrt[3] + Sqrt[11])/12}
{(-1 + Sqrt[33])/4, (-Sqrt[3] + 3*Sqrt[11])/12}
{0, (Sqrt[3] - 3*Sqrt[11])/6}
{(1 - Sqrt[33])/4, (-Sqrt[3] + 3*Sqrt[11])/12}
{(1 + Sqrt[33])/12, (7*Sqrt[3] + Sqrt[11])/12}
{(11 + Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{(2 + Sqrt[33])/6, -Sqrt[11]/6}
{(1 + Sqrt[33])/6, (-Sqrt[3] - Sqrt[11])/6}
{5/6, -(1/Sqrt[3]) - Sqrt[11]/6}
{-5/6, -(1/Sqrt[3]) - Sqrt[11]/6}
{(-1 - Sqrt[33])/6, (-Sqrt[3] - Sqrt[11])/6}
{(-2 - Sqrt[33])/6, -Sqrt[11]/6}
{(-11 - Sqrt[33])/12, (-3*Sqrt[3] + Sqrt[11])/12}
{(-1 - Sqrt[33])/12, (7*Sqrt[3] + Sqrt[11])/12}
{7/6, (-Sqrt[3] + 2*Sqrt[11])/6}
{(2 + Sqrt[33])/6, 2/Sqrt[3] - Sqrt[11]/6}
{(-5 + Sqrt[33])/6, (-3*Sqrt[3] - Sqrt[11])/6}
{(5 - Sqrt[33])/6, (-3*Sqrt[3] - Sqrt[11])/6}
{(-2 - Sqrt[33])/6, 2/Sqrt[3] - Sqrt[11]/6}
{-7/6, (-Sqrt[3] + 2*Sqrt[11])/6}
{(3 + Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/4}
{(7 + Sqrt[33])/12, (5*Sqrt[3] + Sqrt[11])/12}
{(11 + Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/12}
{(3 + Sqrt[33])/6, 0}
{(3 + Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/4}
{1/3, (-3*Sqrt[3] - Sqrt[11])/6}
{-1/3, (-3*Sqrt[3] - Sqrt[11])/6}
{(-3 - Sqrt[33])/12, (-Sqrt[3] - Sqrt[11])/4}
{(-3 - Sqrt[33])/6, 0}
{(-11 - Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/12}
{(-7 - Sqrt[33])/12, (5*Sqrt[3] + Sqrt[11])/12}
{(-3 - Sqrt[33])/12, (Sqrt[3] + Sqrt[11])/4}
{1/2, 5/(2*Sqrt[3])}
{1, 2/Sqrt[3]}
{3/2, 1/(2*Sqrt[3])}
{3/2, -1/(2*Sqrt[3])}
{1, -2/Sqrt[3]}
{1/2, -5/(2*Sqrt[3])}
{-1/2, -5/(2*Sqrt[3])}
{-1, -2/Sqrt[3]}
{-3/2, -1/(2*Sqrt[3])}
{-3/2, 1/(2*Sqrt[3])}
{-1, 2/Sqrt[3]}
{-1/2, 5/(2*Sqrt[3])}
{(-3 + Sqrt[33])/12, (5*Sqrt[3] + 3*Sqrt[11])/12}
{(5 + Sqrt[33])/12, (7*Sqrt[3] + Sqrt[11])/12}
{(13 + Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/12}
{(3 + Sqrt[33])/6, -(1/Sqrt[3])}
{(9 + Sqrt[33])/12, (-Sqrt[3] - 3*Sqrt[11])/12}
{2/3, (-3*Sqrt[3] - Sqrt[11])/6}
{-2/3, (-3*Sqrt[3] - Sqrt[11])/6}
{(-9 - Sqrt[33])/12, (-Sqrt[3] - 3*Sqrt[11])/12}
{(-3 - Sqrt[33])/6, -(1/Sqrt[3])}
{(-13 - Sqrt[33])/12, (-Sqrt[3] + Sqrt[11])/12}
{(-5 - Sqrt[33])/12, (7*Sqrt[3] + Sqrt[11])/12}
{(3 - Sqrt[33])/12, (5*Sqrt[3] + 3*Sqrt[11])/12}
{5/6, (Sqrt[3] + 2*Sqrt[11])/6}
{(4 + Sqrt[33])/6, 1/Sqrt[3] - Sqrt[11]/6}
{(-1 + Sqrt[33])/6, (-3*Sqrt[3] - Sqrt[11])/6}
{(1 - Sqrt[33])/6, (-3*Sqrt[3] - Sqrt[11])/6}
{(-4 - Sqrt[33])/6, 1/Sqrt[3] - Sqrt[11]/6}
{-5/6, (Sqrt[3] + 2*Sqrt[11])/6}
{(11 + Sqrt[33])/12, (5*Sqrt[3] + Sqrt[11])/12}
{(13 + Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{1/6, -2/Sqrt[3] - Sqrt[11]/6}
{-1/6, -2/Sqrt[3] - Sqrt[11]/6}
{(-13 - Sqrt[33])/12, (3*Sqrt[3] + Sqrt[11])/12}
{(-11 - Sqrt[33])/12, (5*Sqrt[3] + Sqrt[11])/12}
{0, Sqrt[3]}
{1/2, Sqrt[11]/2}
{(-1 + Sqrt[33])/4, (Sqrt[3] + Sqrt[11])/4}
{3/2, Sqrt[3]/2}
{(1 + Sqrt[33])/4, (-Sqrt[3] + Sqrt[11])/4}
{(1 + Sqrt[33])/4, (Sqrt[3] - Sqrt[11])/4}
{3/2, -Sqrt[3]/2}
{(-1 + Sqrt[33])/4, (-Sqrt[3] - Sqrt[11])/4}
{1/2, -Sqrt[11]/2}
{0, -Sqrt[3]}
{-1/2, -Sqrt[11]/2}
{(1 - Sqrt[33])/4, (-Sqrt[3] - Sqrt[11])/4}
{-3/2, -Sqrt[3]/2}
{(-1 - Sqrt[33])/4, (Sqrt[3] - Sqrt[11])/4}
{(-1 - Sqrt[33])/4, (-Sqrt[3] + Sqrt[11])/4}
{-3/2, Sqrt[3]/2}
{(1 - Sqrt[33])/4, (Sqrt[3] + Sqrt[11])/4}
{-1/2, Sqrt[11]/2}
{2/3, (Sqrt[3] + Sqrt[11])/3}
{(5 + Sqrt[33])/6, (Sqrt[3] - Sqrt[11])/6}
{(1 + Sqrt[33])/6, (-3*Sqrt[3] - Sqrt[11])/6}
{(-1 - Sqrt[33])/6, (-3*Sqrt[3] - Sqrt[11])/6}
{(-5 - Sqrt[33])/6, (Sqrt[3] - Sqrt[11])/6}
{-2/3, (Sqrt[3] + Sqrt[11])/3}
{7/6, (Sqrt[3] + 2*Sqrt[11])/6}
{(5 + Sqrt[33])/6, (3*Sqrt[3] - Sqrt[11])/6}
{(-2 + Sqrt[33])/6, -2/Sqrt[3] - Sqrt[11]/6}
{(2 - Sqrt[33])/6, -2/Sqrt[3] - Sqrt[11]/6}
{(-5 - Sqrt[33])/6, (3*Sqrt[3] - Sqrt[11])/6}
{-7/6, (Sqrt[3] + 2*Sqrt[11])/6}
{(9 - Sqrt[33])/12, (7*Sqrt[3] + 3*Sqrt[11])/12}
{(15 + Sqrt[33])/12, (Sqrt[3] - 3*Sqrt[11])/12}
{(-15 - Sqrt[33])/12, (Sqrt[3] - 3*Sqrt[11])/12}
{(-9 + Sqrt[33])/12, (7*Sqrt[3] + 3*Sqrt[11])/12}
{(1 + Sqrt[33])/4, (Sqrt[3] + 3*Sqrt[11])/12}
{0, (-Sqrt[3] - 3*Sqrt[11])/6}
{(-1 - Sqrt[33])/4, (Sqrt[3] + 3*Sqrt[11])/12}
{1/6, (3*Sqrt[3] + 2*Sqrt[11])/6}
{(3 + Sqrt[33])/12, (7*Sqrt[3] + 3*Sqrt[11])/12}
{(6 + Sqrt[33])/6, -1/(2*Sqrt[3])}
{(4 + Sqrt[33])/6, -(1/Sqrt[3]) - Sqrt[11]/6}
{(9 + Sqrt[33])/12, (-5*Sqrt[3] - 3*Sqrt[11])/12}
{(-9 - Sqrt[33])/12, (-5*Sqrt[3] - 3*Sqrt[11])/12}
{(-4 - Sqrt[33])/6, -(1/Sqrt[3]) - Sqrt[11]/6}
{(-6 - Sqrt[33])/6, -1/(2*Sqrt[3])}
{(-3 - Sqrt[33])/12, (7*Sqrt[3] + 3*Sqrt[11])/12}
{-1/6, (3*Sqrt[3] + 2*Sqrt[11])/6}
{(-3 + Sqrt[33])/6, (Sqrt[3] + 3*Sqrt[11])/6}
{(3 + Sqrt[33])/6, (-Sqrt[3] + 3*Sqrt[11])/6}
{Sqrt[11/3], 1/Sqrt[3]}
{Sqrt[11/3], -(1/Sqrt[3])}
{(3 + Sqrt[33])/6, (Sqrt[3] - 3*Sqrt[11])/6}
{(-3 + Sqrt[33])/6, (-Sqrt[3] - 3*Sqrt[11])/6}
{(3 - Sqrt[33])/6, (-Sqrt[3] - 3*Sqrt[11])/6}
{(-3 - Sqrt[33])/6, (Sqrt[3] - 3*Sqrt[11])/6}
{-Sqrt[11/3], -(1/Sqrt[3])}
{-Sqrt[11/3], 1/Sqrt[3]}
{(-3 - Sqrt[33])/6, (-Sqrt[3] + 3*Sqrt[11])/6}
{(3 - Sqrt[33])/6, (Sqrt[3] + 3*Sqrt[11])/6}
{1/3, (-5*Sqrt[3] - Sqrt[11])/6}
{-1/3, (-5*Sqrt[3] - Sqrt[11])/6}
{0, (Sqrt[3] + Sqrt[11])/2}
{(3 + Sqrt[33])/4, (-Sqrt[3] - Sqrt[11])/4}
{(-3 - Sqrt[33])/4, (-Sqrt[3] - Sqrt[11])/4}
{(42 + 3*Sqrt[5] - 7*Sqrt[33])/48, (-7*Sqrt[3] + 6*Sqrt[15] - 3*Sqrt[55])/48}
{(-63 + 15*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/96, (-35*Sqrt[3] + 21*Sqrt[11] - 9*Sqrt[15] + 3*Sqrt[55])/96}
{(21 - 21*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/96, (49*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[15] - 3*Sqrt[55])/96}
{-((-7 + 3*Sqrt[5])*(-3 + Sqrt[33]))/96, -((7 + Sqrt[5])*(Sqrt[3] - Sqrt[11]))/32}
{(7*(-3 + Sqrt[33]))/48, Sqrt[(5*(7 - Sqrt[33]))/2]/8}
{((7 + 3*Sqrt[5])*(-3 + Sqrt[33]))/96, -((-7 + Sqrt[5])*(Sqrt[3] - Sqrt[11]))/32}
{((-7 + 3*Sqrt[5])*(-3 + Sqrt[33]))/96, ((7 + Sqrt[5])*(Sqrt[3] - Sqrt[11]))/32}
{(-7*(-3 + Sqrt[33]))/48, -Sqrt[(5*(7 - Sqrt[33]))/2]/8}
{-((7 + 3*Sqrt[5])*(-3 + Sqrt[33]))/96, ((-7 + Sqrt[5])*(Sqrt[3] - Sqrt[11]))/32}
{-Sqrt[5]/8, 7/(8*Sqrt[3])}
{(7 - Sqrt[5])/16, (7 + 3*Sqrt[5])/(16*Sqrt[3])}
{(7 + Sqrt[5])/16, (-7 + 3*Sqrt[5])/(16*Sqrt[3])}
{Sqrt[5]/8, -7/(8*Sqrt[3])}
{(-7 + Sqrt[5])/16, -(7 + 3*Sqrt[5])/(16*Sqrt[3])}
{(-7 - Sqrt[5])/16, (7 - 3*Sqrt[5])/(16*Sqrt[3])}
{(63 + 3*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/96, (-7*Sqrt[3] + 21*Sqrt[11] + 9*Sqrt[15] - 3*Sqrt[55])/96}
{(-21 - 6*Sqrt[5] + 7*Sqrt[33])/48, (14*Sqrt[3] - 3*Sqrt[15] + 3*Sqrt[55])/48}
{(21 + 15*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/96, (-35*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[15] + 3*Sqrt[55])/96}
{(21 - 15*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/96, (35*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[15] + 3*Sqrt[55])/96}
{(-21 + 6*Sqrt[5] + 7*Sqrt[33])/48, (-14*Sqrt[3] - 3*Sqrt[15] + 3*Sqrt[55])/48}
{(63 - 3*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/96, (7*Sqrt[3] - 21*Sqrt[11] + 9*Sqrt[15] - 3*Sqrt[55])/96}
{(-63 - 3*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/96, (7*Sqrt[3] - 21*Sqrt[11] - 9*Sqrt[15] + 3*Sqrt[55])/96}
{(21 - 6*Sqrt[5] - 7*Sqrt[33])/48, (14*Sqrt[3] + 3*Sqrt[15] - 3*Sqrt[55])/48}
{(-21 - 3*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/96, (7*Sqrt[3] + 21*Sqrt[11] - 3*Sqrt[15] + 3*Sqrt[55])/96}
{(21 + 3*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/96, (-7*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[15] + 3*Sqrt[55])/96}
{(-3*Sqrt[5] + 7*Sqrt[33])/48, (7*Sqrt[3] + 3*Sqrt[55])/48}
{(3*Sqrt[5] + 7*Sqrt[33])/48, (-7*Sqrt[3] + 3*Sqrt[55])/48}
{(21 - 3*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/96, (7*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[15] + 3*Sqrt[55])/96}
{(-21 + 3*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/96, (-7*Sqrt[3] - 21*Sqrt[11] - 3*Sqrt[15] + 3*Sqrt[55])/96}
{(21 + 3*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/96, (-7*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[15] - 3*Sqrt[55])/96}
{(-21 - 3*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/96, (7*Sqrt[3] - 21*Sqrt[11] - 3*Sqrt[15] - 3*Sqrt[55])/96}
{(3*Sqrt[5] - 7*Sqrt[33])/48, (-7*Sqrt[3] - 3*Sqrt[55])/48}
{(-3*Sqrt[5] - 7*Sqrt[33])/48, (7*Sqrt[3] - 3*Sqrt[55])/48}
{(-21 + 3*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/96, (-7*Sqrt[3] + 21*Sqrt[11] - 3*Sqrt[15] - 3*Sqrt[55])/96}
{(21 - 3*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/96, (7*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[15] - 3*Sqrt[55])/96}
{-Sqrt[5]/4, 7/(4*Sqrt[3])}
{(7 + Sqrt[5])/8, (-7 + 3*Sqrt[5])/(8*Sqrt[3])}
{(-7 + Sqrt[5])/8, -(7 + 3*Sqrt[5])/(8*Sqrt[3])}
{(7 + 2*Sqrt[5] - Sqrt[165])/16, (-14*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[15])/48}
{(-7 + 5*Sqrt[5] + 7*Sqrt[33] - Sqrt[165])/32, (-35*Sqrt[3] + 21*Sqrt[11] - 3*Sqrt[15] + 9*Sqrt[55])/96}
{(-7 - 5*Sqrt[5] + 7*Sqrt[33] + Sqrt[165])/32, (35*Sqrt[3] - 21*Sqrt[11] - 3*Sqrt[15] + 9*Sqrt[55])/96}
{(7 - 2*Sqrt[5] + Sqrt[165])/16, (14*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[15])/48}
{(7 - 5*Sqrt[5] - 7*Sqrt[33] + Sqrt[165])/32, (35*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[15] - 9*Sqrt[55])/96}
{(63 - 9*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/96, (7*Sqrt[3] + 7*Sqrt[11] + 3*Sqrt[15] - Sqrt[55])/32}
{(-9*Sqrt[5] + 7*Sqrt[33])/48, (7*Sqrt[3] + Sqrt[55])/16}
{(63 + 9*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/96, (-7*Sqrt[3] + 7*Sqrt[11] + 3*Sqrt[15] + Sqrt[55])/32}
{(63 - 9*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/96, (7*Sqrt[3] - 7*Sqrt[11] + 3*Sqrt[15] + Sqrt[55])/32}
{(9*Sqrt[5] + 7*Sqrt[33])/48, (-7*Sqrt[3] + Sqrt[55])/16}
{(63 + 9*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/96, (-7*Sqrt[3] - 7*Sqrt[11] + 3*Sqrt[15] - Sqrt[55])/32}
{(-63 + 9*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/96, (-7*Sqrt[3] - 7*Sqrt[11] - 3*Sqrt[15] + Sqrt[55])/32}
{(9*Sqrt[5] - 7*Sqrt[33])/48, (-7*Sqrt[3] - Sqrt[55])/16}
{(-63 - 9*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/96, (7*Sqrt[3] - 7*Sqrt[11] - 3*Sqrt[15] - Sqrt[55])/32}
{(-63 + 9*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/96, (-7*Sqrt[3] + 7*Sqrt[11] - 3*Sqrt[15] - Sqrt[55])/32}
{(-9*Sqrt[5] - 7*Sqrt[33])/48, (7*Sqrt[3] - Sqrt[55])/16}
{(-63 - 9*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/96, (7*Sqrt[3] + 7*Sqrt[11] - 3*Sqrt[15] + Sqrt[55])/32}
{(Sqrt[5] - Sqrt[165])/16, (-7*(Sqrt[3] - 3*Sqrt[11]))/48}
{-((-7 + Sqrt[5])*(-1 + Sqrt[33]))/32, -((7 + 3*Sqrt[5])*(Sqrt[3] - 3*Sqrt[11]))/96}
{((7 + Sqrt[5])*(-1 + Sqrt[33]))/32, -((-7 + 3*Sqrt[5])*(Sqrt[3] - 3*Sqrt[11]))/96}
{(Sqrt[5]*(-1 + Sqrt[33]))/16, (7*(Sqrt[3] - 3*Sqrt[11]))/48}
{((-7 + Sqrt[5])*(-1 + Sqrt[33]))/32, ((7 + 3*Sqrt[5])*(Sqrt[3] - 3*Sqrt[11]))/96}
{-((7 + Sqrt[5])*(-1 + Sqrt[33]))/32, ((-7 + 3*Sqrt[5])*(Sqrt[3] - 3*Sqrt[11]))/96}
{(-21 + 3*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/48, (-7*Sqrt[3] + 21*Sqrt[11] - 3*Sqrt[15] + 3*Sqrt[55])/48}
{(6*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/48, (-14*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[55])/48}
{(-21 - 3*Sqrt[5] + 14*Sqrt[33])/48, (7*Sqrt[3] - 3*Sqrt[15] + 6*Sqrt[55])/48}
{(-21 + 3*Sqrt[5] + 14*Sqrt[33])/48, (-7*Sqrt[3] - 3*Sqrt[15] + 6*Sqrt[55])/48}
{(-6*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/48, (14*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[55])/48}
{(-21 - 3*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/48, (7*Sqrt[3] - 21*Sqrt[11] - 3*Sqrt[15] + 3*Sqrt[55])/48}
{(21 - 3*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/48, (7*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[15] - 3*Sqrt[55])/48}
{(-6*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/48, (14*Sqrt[3] - 21*Sqrt[11] - 3*Sqrt[55])/48}
{(21 + 3*Sqrt[5] - 14*Sqrt[33])/48, (-7*Sqrt[3] + 3*Sqrt[15] - 6*Sqrt[55])/48}
{(21 - 3*Sqrt[5] - 14*Sqrt[33])/48, (7*Sqrt[3] + 3*Sqrt[15] - 6*Sqrt[55])/48}
{(6*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/48, (-14*Sqrt[3] + 21*Sqrt[11] - 3*Sqrt[55])/48}
{(21 + 3*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/48, (-7*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[15] - 3*Sqrt[55])/48}
{-((-7 + 3*Sqrt[5])*(3 + Sqrt[33]))/96, ((7 + Sqrt[5])*(Sqrt[3] + Sqrt[11]))/32}
{(7*(3 + Sqrt[33]))/48, Sqrt[(5*(7 + Sqrt[33]))/2]/8}
{((7 + 3*Sqrt[5])*(3 + Sqrt[33]))/96, ((-7 + Sqrt[5])*(Sqrt[3] + Sqrt[11]))/32}
{((-7 + 3*Sqrt[5])*(3 + Sqrt[33]))/96, -((7 + Sqrt[5])*(Sqrt[3] + Sqrt[11]))/32}
{(-7*(3 + Sqrt[33]))/48, -Sqrt[(5*(7 + Sqrt[33]))/2]/8}
{-((7 + 3*Sqrt[5])*(3 + Sqrt[33]))/96, -((-7 + Sqrt[5])*(Sqrt[3] + Sqrt[11]))/32}
{(63 - 3*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/96, (7*Sqrt[3] + 21*Sqrt[11] + 9*Sqrt[15] + 3*Sqrt[55])/96}
{(21 + 6*Sqrt[5] + 7*Sqrt[33])/48, (-14*Sqrt[3] + 3*Sqrt[15] + 3*Sqrt[55])/48}
{(-63 + 3*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/96, (-7*Sqrt[3] - 21*Sqrt[11] - 9*Sqrt[15] - 3*Sqrt[55])/96}
{(-21 + 6*Sqrt[5] - 7*Sqrt[33])/48, (-14*Sqrt[3] - 3*Sqrt[15] - 3*Sqrt[55])/48}
{(-21 - 6*Sqrt[5] - 7*Sqrt[33])/48, (14*Sqrt[3] - 3*Sqrt[15] - 3*Sqrt[55])/48}
{(21 - 15*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/96, (35*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[15] - 3*Sqrt[55])/96}
{(7 - Sqrt[165])/16, (7*Sqrt[11] + Sqrt[15])/16}
{(-7 - 3*Sqrt[5] + 7*Sqrt[33] - Sqrt[165])/32, (7*Sqrt[3] + 7*Sqrt[11] - Sqrt[15] + 3*Sqrt[55])/32}
{(7 + 3*Sqrt[5] + 7*Sqrt[33] - Sqrt[165])/32, (-7*Sqrt[3] + 7*Sqrt[11] + Sqrt[15] + 3*Sqrt[55])/32}
{(7 - 3*Sqrt[5] + 7*Sqrt[33] + Sqrt[165])/32, (7*Sqrt[3] - 7*Sqrt[11] + Sqrt[15] + 3*Sqrt[55])/32}
{(-7 + 3*Sqrt[5] + 7*Sqrt[33] + Sqrt[165])/32, (-7*Sqrt[3] - 7*Sqrt[11] - Sqrt[15] + 3*Sqrt[55])/32}
{(7 + Sqrt[165])/16, (-7*Sqrt[11] + Sqrt[15])/16}
{(-7 + Sqrt[165])/16, (-7*Sqrt[11] - Sqrt[15])/16}
{(7 + 3*Sqrt[5] - 7*Sqrt[33] + Sqrt[165])/32, (-7*Sqrt[3] - 7*Sqrt[11] + Sqrt[15] - 3*Sqrt[55])/32}
{(-7 - 3*Sqrt[5] - 7*Sqrt[33] + Sqrt[165])/32, (7*Sqrt[3] - 7*Sqrt[11] - Sqrt[15] - 3*Sqrt[55])/32}
{(-7 + 3*Sqrt[5] - 7*Sqrt[33] - Sqrt[165])/32, (-7*Sqrt[3] + 7*Sqrt[11] - Sqrt[15] - 3*Sqrt[55])/32}
{(7 - 3*Sqrt[5] - 7*Sqrt[33] - Sqrt[165])/32, (7*Sqrt[3] + 7*Sqrt[11] + Sqrt[15] - 3*Sqrt[55])/32}
{(-7 - Sqrt[165])/16, (7*Sqrt[11] - Sqrt[15])/16}
{(Sqrt[11/3]*(7 - 3*Sqrt[5]))/16, (Sqrt[11]*(7 + Sqrt[5]))/16}
{(Sqrt[11/3]*(7 + 3*Sqrt[5]))/16, (Sqrt[11]*(-7 + Sqrt[5]))/16}
{(Sqrt[11/3]*(-7 + 3*Sqrt[5]))/16, -(Sqrt[11]*(7 + Sqrt[5]))/16}
{-(Sqrt[11/3]*(7 + 3*Sqrt[5]))/16, -(Sqrt[11]*(-7 + Sqrt[5]))/16}
{-(Sqrt[5]*(1 + Sqrt[33]))/16, (7*(Sqrt[3] + 3*Sqrt[11]))/48}
{-((-7 + Sqrt[5])*(1 + Sqrt[33]))/32, ((7 + 3*Sqrt[5])*(Sqrt[3] + 3*Sqrt[11]))/96}
{((7 + Sqrt[5])*(1 + Sqrt[33]))/32, ((-7 + 3*Sqrt[5])*(Sqrt[3] + 3*Sqrt[11]))/96}
{(Sqrt[5] + Sqrt[165])/16, (-7*(Sqrt[3] + 3*Sqrt[11]))/48}
{((-7 + Sqrt[5])*(1 + Sqrt[33]))/32, -((7 + 3*Sqrt[5])*(Sqrt[3] + 3*Sqrt[11]))/96}
{-((7 + Sqrt[5])*(1 + Sqrt[33]))/32, -((-7 + 3*Sqrt[5])*(Sqrt[3] + 3*Sqrt[11]))/96}
{(-21 - 3*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/48, (7*Sqrt[3] + 21*Sqrt[11] - 3*Sqrt[15] + 3*Sqrt[55])/48}
{(21 + 3*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/48, (-7*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[15] + 3*Sqrt[55])/48}
{(-3*Sqrt[5] + 7*Sqrt[33])/24, (7*Sqrt[3] + 3*Sqrt[55])/24}
{(3*Sqrt[5] + 7*Sqrt[33])/24, (-7*Sqrt[3] + 3*Sqrt[55])/24}
{(21 - 3*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/48, (7*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[15] + 3*Sqrt[55])/48}
{(-21 + 3*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/48, (-7*Sqrt[3] - 21*Sqrt[11] - 3*Sqrt[15] + 3*Sqrt[55])/48}
{(21 + 3*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/48, (-7*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[15] - 3*Sqrt[55])/48}
{(-21 - 3*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/48, (7*Sqrt[3] - 21*Sqrt[11] - 3*Sqrt[15] - 3*Sqrt[55])/48}
{(3*Sqrt[5] - 7*Sqrt[33])/24, (-7*Sqrt[3] - 3*Sqrt[55])/24}
{(-3*Sqrt[5] - 7*Sqrt[33])/24, (7*Sqrt[3] - 3*Sqrt[55])/24}
{(-21 + 3*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/48, (-7*Sqrt[3] + 21*Sqrt[11] - 3*Sqrt[15] - 3*Sqrt[55])/48}
{(21 - 3*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/48, (7*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[15] - 3*Sqrt[55])/48}
{(7 - 2*Sqrt[5] - Sqrt[165])/16, (14*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[15])/48}
{(7 + 5*Sqrt[5] + 7*Sqrt[33] + Sqrt[165])/32, (-35*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[15] + 9*Sqrt[55])/96}
{(-7 + 5*Sqrt[5] - 7*Sqrt[33] + Sqrt[165])/32, (-35*Sqrt[3] - 21*Sqrt[11] - 3*Sqrt[15] - 9*Sqrt[55])/96}
{(-7 - 5*Sqrt[5] - 7*Sqrt[33] - Sqrt[165])/32, (35*Sqrt[3] + 21*Sqrt[11] - 3*Sqrt[15] - 9*Sqrt[55])/96}
{(-6*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/48, (14*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[55])/48}
{(21 - 3*Sqrt[5] + 7*Sqrt[33] - 3*Sqrt[165])/48, (7*Sqrt[3] + 21*Sqrt[11] + 3*Sqrt[15] + 3*Sqrt[55])/48}
{(21 - 3*Sqrt[5] + 14*Sqrt[33])/48, (7*Sqrt[3] + 3*Sqrt[15] + 6*Sqrt[55])/48}
{(21 + 3*Sqrt[5] + 14*Sqrt[33])/48, (-7*Sqrt[3] + 3*Sqrt[15] + 6*Sqrt[55])/48}
{(21 + 3*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/48, (-7*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[15] + 3*Sqrt[55])/48}
{(6*Sqrt[5] + 7*Sqrt[33] + 3*Sqrt[165])/48, (-14*Sqrt[3] - 21*Sqrt[11] + 3*Sqrt[55])/48}
{(6*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/48, (-14*Sqrt[3] - 21*Sqrt[11] - 3*Sqrt[55])/48}
{(-21 + 3*Sqrt[5] - 7*Sqrt[33] + 3*Sqrt[165])/48, (-7*Sqrt[3] - 21*Sqrt[11] - 3*Sqrt[15] - 3*Sqrt[55])/48}
{(-21 + 3*Sqrt[5] - 14*Sqrt[33])/48, (-7*Sqrt[3] - 3*Sqrt[15] - 6*Sqrt[55])/48}
{(-21 - 3*Sqrt[5] - 14*Sqrt[33])/48, (7*Sqrt[3] - 3*Sqrt[15] - 6*Sqrt[55])/48}
{(-21 - 3*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/48, (7*Sqrt[3] + 21*Sqrt[11] - 3*Sqrt[15] - 3*Sqrt[55])/48}
{(-6*Sqrt[5] - 7*Sqrt[33] - 3*Sqrt[165])/48, (14*Sqrt[3] + 21*Sqrt[11] - 3*Sqrt[55])/48}

==> anc/sextic-witness.csv <==
vertex,c0,c1,c2,c3,c4,c5
0,0,0,0,0,0,0
1,0,0,0,1,1,1
2,0,0,1,0,0,0
3,0,0,1,1,0,0
4,0,1,0,0,0,0
5,1,0,0,0,-1,0
6,1,0,0,0,0,0
7,1,1,0,-1,-2,-2
8,1,1,0,-1,-2,-1
9,1,1,0,-1,-1,-1
10,1,1,0,0,-2,-2
11,2,1,-1,-2,-3,-2
12,2,1,-1,-2,-2,-1
13,2,1,-1,-1,-3,-2
14,2,1,0,-2,-3,-2
15,2,2,-1,-3,-3,-2
16,2,2,-1,-2,-4,-3
17,2,2,-1,-2,-4,-2
18,2,2,-1,-2,-3,-3
19,2,2,-1,-2,-3,-2
20,3,1,-1,-3,-4,-2
21,3,2,-1,-4,-5,-3
22,3,2,-1,-3,-5,-4
23,3,2,-1,-3,-5,-3


==> anc/verify-embeddings.py <==
#!/usr/bin/env python3
"""Verify both monomial embeddings from the accompanying exact coordinate data."""
from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction as F
from math import isqrt
from pathlib import Path
import json

RADICANDS = (3, 11, 5, 7)
SCALE = 10**30


def product_for_mask(mask: int) -> int:
    n = 1
    for i, r in enumerate(RADICANDS):
        if mask & (1 << i):
            n *= r
    return n


ROOT_BOUNDS = {
    mask: (
        isqrt(product_for_mask(mask) * SCALE * SCALE),
        isqrt(product_for_mask(mask) * SCALE * SCALE) + 1,
    )
    for mask in range(16)
}


@dataclass(frozen=True)
class R:
    coeff: tuple[tuple[int, F], ...]

    def __init__(self, terms=()):
        if isinstance(terms, (int, F)):
            terms = ((0, F(terms)),)
        d = {}
        for mask, c in terms:
            d[mask] = d.get(mask, F(0)) + F(c)
        object.__setattr__(self, "coeff", tuple(sorted((m, c) for m, c in d.items() if c)))

    @staticmethod
    def coerce(other):
        return other if isinstance(other, R) else R(other)

    def __add__(self, other):
        other = self.coerce(other)
        return R(self.coeff + other.coeff)

    __radd__ = __add__

    def __neg__(self):
        return R((m, -c) for m, c in self.coeff)

    def __sub__(self, other):
        return self + -self.coerce(other)

    def __rsub__(self, other):
        return self.coerce(other) - self

    def __mul__(self, other):
        other = self.coerce(other)
        return R(
            (a ^ b, c * d * product_for_mask(a & b))
            for a, c in self.coeff
            for b, d in other.coeff
        )

    __rmul__ = __mul__

    def __truediv__(self, scalar):
        return R((m, c / scalar) for m, c in self.coeff)

    def bounds(self):
        lo = hi = 0
        for mask, coeff in self.coeff:
            left, right = ROOT_BOUNDS[mask]
            if coeff < 0:
                left, right = right, left
            lo += (coeff.numerator * left) // coeff.denominator
            hi -= (-coeff.numerator * right) // coeff.denominator
        return lo, hi

@dataclass(frozen=True)
class C:
    re: R
    im: R

    def __init__(self, re=0, im=0):
        object.__setattr__(self, "re", R.coerce(re))
        object.__setattr__(self, "im", R.coerce(im))

    @staticmethod
    def coerce(other):
        return other if isinstance(other, C) else C(other)

    def __add__(self, other):
        other = self.coerce(other)
        return C(self.re + other.re, self.im + other.im)

    __radd__ = __add__

    def __neg__(self):
        return C(-self.re, -self.im)

    def __sub__(self, other):
        return self + -self.coerce(other)

    def __rsub__(self, other):
        return self.coerce(other) - self

    def __mul__(self, other):
        other = self.coerce(other)
        return C(self.re * other.re - self.im * other.im,
                 self.re * other.im + self.im * other.re)

    __rmul__ = __mul__

    def __truediv__(self, scalar):
        return C(self.re / scalar, self.im / scalar)

    def conjugate(self):
        return C(self.re, -self.im)

    def abs2(self):
        return self.re * self.re + self.im * self.im

    def bounds(self):
        return self.re.bounds(), self.im.bounds()

def square_interval(lo: int, hi: int):
    minimum = 0 if lo <= 0 <= hi else min(lo * lo, hi * hi)
    return minimum, max(lo * lo, hi * hi)


def possible_unit_distance(a, b):
    low = high = 0
    for (a_lo, a_hi), (b_lo, b_hi) in zip(a, b):
        p, q = square_interval(a_lo - b_hi, a_hi - b_lo)
        low += p
        high += q
    return low <= SCALE * SCALE <= high


def require(condition, message):
    if not condition:
        raise ValueError(message)


def decode(value):
    """Read real/imaginary sparse radical coefficients [mask, numerator, denominator]."""
    require(len(value) == 2, "Expected real and imaginary parts")
    parts = []
    for rows in value:
        require(all(len(row) == 3 and all(type(x) is int for x in row)
                    and 0 <= row[0] < 16 and row[2] > 0 for row in rows),
                "Invalid exact coordinate")
        parts.append(R((m, F(n, q)) for m, n, q in rows))
    return C(*parts)


def verify(path, expected_vertices, expected_edges):
    data = json.loads(path.read_text())
    require(data["radicands"] == list(RADICANDS), "Unexpected radical basis")
    names = data["parameter_order"]
    require(len(set(names)) == 4 and set(names) == set(data["parameters"]),
            "Expected four named parameters")
    generators = [decode(data["parameters"][name]) for name in names]
    require(len(generators) == 4 and all(g.abs2() == R(1) for g in generators),
            "Expected four unit-modulus generators")

    def monomial(exponents):
        require(len(exponents) == 4 and all(type(e) is int and e >= 0 for e in exponents),
                "Monomial exponents must be nonnegative integers")
        value = C(1)
        for g, e in zip(generators, exponents):
            for _ in range(e):
                value *= g
        return value

    directions = {monomial(e) for e in data["direction_exponents"]}
    directions |= {-v for v in tuple(directions)}
    rotation = monomial(data["rotation"])
    translation = decode(data["translation"])
    vertices = [rotation * (decode(v) + translation) for v in data["vertices"]]
    require(len(vertices) == len(set(vertices)) == data["vertex_count"] == expected_vertices,
            "Incorrect vertex count or noninjective embedding")
    require(C(0) in vertices, "The embedding must contain zero")

    # Test every pair. Rigorous integer interval bounds only exclude pairs
    # whose squared distance cannot be 1; all survivors use exact equality.
    bounds = [v.bounds() for v in vertices]
    adjacent = [set() for _ in vertices]
    edge_count = 0
    for i, u in enumerate(vertices):
        for j in range(i + 1, len(vertices)):
            if not possible_unit_distance(bounds[i], bounds[j]):
                continue
            difference = vertices[j] - u
            if difference.abs2() == R(1):
                require(difference in directions, f"Nonmonomial edge {i}--{j}")
                adjacent[i].add(j)
                adjacent[j].add(i)
                edge_count += 1
    require(edge_count == data["edge_count"] == expected_edges, "Incorrect edge count")

    # A path from zero writes every reached vertex as a sum of signed
    # monomials, hence an integer polynomial in the four generators.
    origin = vertices.index(C(0))
    reached, queue = {origin}, [origin]
    for u in queue:
        for v in adjacent[u] - reached:
            reached.add(v)
            queue.append(v)
    require(len(reached) == expected_vertices, "Some vertices have no certified path from zero")
    ring = "Z[" + ",".join(names) + "]"
    print(f"{data['name']}: {len(vertices)} distinct vertices; {edge_count} unit edges.", flush=True)
    print(f"All vertices belong to {ring}; every edge is a signed monomial.", flush=True)


if __name__ == "__main__":
    folder = Path(__file__).resolve().parent
    verify(folder / "degrey-graph.json", 1581, 7877)
    verify(folder / "parts-graph.json", 509, 2442)


==> anc/verify-sextic-witness.py <==
#!/usr/bin/env python3
"""Verify that the exact sextic witness has chromatic number four."""
from pathlib import Path
import csv


def require(condition, message):
    if not condition:
        raise ValueError(message)


def advance(v):
    """Multiply by alpha, using alpha^6 = -1 + alpha^2 + alpha^3 + alpha^4."""
    a, b, c, d, e, f = v
    return (-f, a, b + f, c + f, d + f, e)


def three_colorable(adjacent):
    colors = [-1] * len(adjacent)

    def search():
        uncolored = [u for u in range(len(colors)) if colors[u] < 0]
        if not uncolored:
            return True
        # Choose a constrained vertex for speed, but still try every color.
        u = max(uncolored, key=lambda v: (
            len({colors[w] for w in adjacent[v] if colors[w] >= 0}),
            len(adjacent[v])))
        prohibited = {colors[w] for w in adjacent[u]}
        for color in range(3):
            if color not in prohibited:
                colors[u] = color
                if search():
                    return True
                colors[u] = -1
        return False

    return search()


def main():
    path = Path(__file__).with_name("sextic-witness.csv")
    with path.open(newline="") as stream:
        reader = csv.DictReader(stream)
        require(reader.fieldnames == ["vertex", "c0", "c1", "c2", "c3", "c4", "c5"],
                "Unexpected coefficient columns")
        rows = list(reader)
    require([int(row["vertex"]) for row in rows] == list(range(24)),
            "Expected vertex indices 0,...,23")
    vertices = [tuple(int(row[f"c{k}"]) for k in range(6)) for row in rows]
    require(len(set(vertices)) == 24, "Vertices must be distinct")
    powers = [(1, 0, 0, 0, 0, 0)]
    for _ in range(12):
        powers.append(advance(powers[-1]))
    directions = set(powers) | {tuple(-x for x in v) for v in powers}
    edges = [(i, j) for i in range(24) for j in range(i + 1, 24)
             if tuple(b - a for a, b in zip(vertices[i], vertices[j])) in directions]
    require(len(edges) == 51, "Expected 51 edges")

    labels = (2, 2, 4, 3, 5, 5, 3, 4)
    for n in range(8):
        require((labels[n] - labels[(n + 2) % 8] - labels[(n + 3) % 8]
                 - labels[(n + 4) % 8] + labels[(n + 6) % 8]) % 7 == 0,
                "Invalid period-eight character")
    colors = [(sum(a * b for a, b in zip(v, labels)) % 7) // 2 for v in vertices]
    require(all(colors[i] != colors[j] for i, j in edges), "Invalid four-coloring")
    adjacent = [set() for _ in vertices]
    for i, j in edges:
        adjacent[i].add(j)
        adjacent[j].add(i)
    require(not three_colorable(adjacent), "A three-coloring exists")
    print("Sextic witness: 24 distinct vertices; 51 signed-power edges.")
    print("Valid four-coloring; exhaustive three-color search fails. Chromatic number: 4.")


if __name__ == "__main__":
    main()

